Ten Diverse Formal Models for a CBTC Automatic Train Supervision System

Communications-based Train Control (CBTC) systems are metro signalling platforms, which coordinate and protect the movements of trains within the tracks of a station, and between different stations. In CBTC platforms, a prominent role is played by the Automatic Train Supervision (ATS) system, which automatically dispatches and routes trains within the metro network. Among the various functions, an ATS needs to avoid deadlock situations, i.e., cases in which a group of trains block each other. In the context of a technology transfer study, we designed an algorithm for deadlock avoidance in train scheduling. In this paper, we present a case study in which the algorithm has been applied. The case study has been encoded using ten different formal verification environments, namely UMC, SPIN, NuSMV/nuXmv, mCRL2, CPN Tools, FDR4, CADP, TLA+, UPPAAL and ProB. Based on our experience, we observe commonalities and differences among the modelling languages considered, and we highlight the impact of the specific characteristics of each language on the presented models.

==> anc/CADP/cadp_oneway8ixl.lnt <==

module CADP_ONEWAY8IXL is

-- !nat_sup 35
-- limit the range of type Int to the interval [-1 .. 1]
!int_inf -1
!int_sup 1


channel Movement is
   (from:Nat, to:Nat, ra:Int, rb:Int)
end channel

------------------------------------------------------------------------------
type Seg is array [0..1] of Nat end type
type Segments is array [0..34] of Seg end type
type EndPoints is array [0..27] of Int end type
--
type Mission is array [0..6] of Nat end type
type Constraint is array [0..6] of int end type
                     -- actually, of range -1 .. 1
------------------------------------------------------------------------------

function SegMax : Nat is return 34 end function
function LA : Nat is return 7 end function
function LB : Nat is return 7 end function

------------------------------------------------------------------------------
process TRAIN [MOVE:Movement, ARRIVED: none] 
              (M: Mission,A:Constraint,B:Constraint) is
var
  P:  Nat
in
  P :=0;
  loop
     if (P < 6) then
       P := P + 1;
       MOVE(M[P-1],M[P],A[P],B[P])
     else
       ARRIVED
     end if
  end loop
end var
end process
         
process IXL [MOVE:Movement](TT:Segments,Max:Nat, in var EE: EndPoints) is
   loop
   var
     M:Nat,
     ra,rb: Int, 
     From: Nat,
     To: Nat
   in 
     M := any Nat where M <= SegMax;
     From := TT[M][0];
     To := TT[M][1];
     MOVE (From,To,?ra,?rb) where ((EE[From] == 1) and (EE[To] ==0));
     EE[To] :=1 of Int;
     EE[From] := 0 of Int;
     use ra,rb
   end var
   end loop
end process

process Ra [RACHECK:Movement] is
   var Count:Nat, from:Nat, to:Nat, rb:Int in
   Count := 1;
   loop
      select
         only if Count <= LA then 
            RACHECK (?from, ?to, 0 of Int, ?rb) 
         end if
         [] 
         only if Count < LA then
            RACHECK (?from, ?to, 1 of Int, ?rb);
            Count := Count + 1
         end if
         [] 
         only if Count > 0 then
            RACHECK (?from, ?to, -1 of Int, ?rb);
            Count := Count - 1
         end if
      end select;
      use from, to, rb
   end loop
   end var
end process

------------------------------------------------------------------------------

process Rb [RBCHECK:Movement] is
   var Count:Nat, from:Nat, to:Nat, ra:Int  in
      Count := 1;
      loop
      select
         only if Count <= LB then 
            RBCHECK (?from, ?to, ?ra, 0 of Int) 
         end if
         [] 
         only if Count < LB then
            RBCHECK (?from, ?to, ?ra, 1 of Int);
            Count := Count + 1
         end if
         [] 
         only if Count > 0 then
            RBCHECK (?from, ?to, ?ra, -1 of Int);
            Count := Count - 1
         end if
      end select;
      use from, to, ra
      end loop
   end var
end process

process Trains [MOVE:Movement, ARRIVED:none] 
              (M2: Mission, A2:Constraint ,B2:Constraint,
               M6: Mission, A6:Constraint, B6:Constraint) is
par ARRIVED in
      TRAIN[MOVE,ARRIVED] (M2,A2,B2)
   || TRAIN[MOVE,ARRIVED] (M6,A6,B6)
end par
end process

process MAIN [MOVE:Movement, ARRIVED:none] is
var
  TT: Segments,
  EE: EndPoints,
  M0,M1,M2,M3,M4,M5,M6,M7: Mission,
  A0,A1,A2,A3,A4,A5,A6,A7: Constraint,
  B0,B1,B2,B3,B4,B5,B6,B7: Constraint,
  Max:Nat
in
   Max := SegMax;

   EE := EndPoints(0,
                   1,0,1,0,1,0,1,0,0,0,
                   0,0,0,0,0,0,0,0,0,0,
                   0,0,1,1,1,1,0);

   TT := Segments (
      -- unused reverse directions are omittted
      Seg(26,22),
      Seg(27,8),
      Seg(8,7),
      Seg(25,22),
      Seg(18,12),
      Seg(12,27),
      Seg(27,6),
      Seg(6,5),
      --
      --
      Seg(1,9), -- Seg(9,1),
      Seg(9,10), -- Seg(10,9),
      Seg(10,13), -- Seg(13,10),
      Seg(13,15), -- Seg(15,13),
      Seg(15,20), -- Seg(20,15),
      Seg(20,23), -- Seg(23,20),
      --
      Seg(3,9),
      Seg(20,24),
      --
      Seg(5,27),
      Seg(27,11),
      Seg(11,13),
      Seg(13,16),
      Seg(16,20),
      Seg(20,25),
      --
      Seg(7,27),
      Seg(20,26),
      --
      Seg(23,22),
      Seg(22,17),
      Seg(17,18),
      Seg(18,11),
      Seg(11,9),
      Seg(9,2),
      Seg(2,1),
      --
      Seg(24,22),
      Seg(9,4),
      Seg(4,3),
      --
      Seg(0,0)
     );

  M0 := Mission ( 1, 9,10,13,15,20,23);
  M1 := Mission ( 3, 9,10,13,15,20,24);
  M2 := Mission ( 5,27,11,13,16,20,25);
  M3 := Mission ( 7,27,11,13,16,20,26);
  M4 := Mission (23,22,17,18,11, 9, 2);
  M5 := Mission (24,22,17,18,11, 9, 4);
  M6 := Mission (25,22,17,18,12,27, 6);
  M7 := Mission (26,22,17,18,12,27, 8);
      
  A0 := Constraint (0, 0, 0, 1, 0,-1, 0);
  A1 := Constraint (0, 0, 0, 1, 0,-1, 0);
  A2 := Constraint (0, 0, 1,-1, 0, 1, 0);
  A3 := Constraint (0, 0, 1,-1, 0, 0, 0);
  A4 := Constraint (0, 1, 0, 0,-1, 0, 0);
  A5 := Constraint (0, 1, 0, 0,-1, 0, 0);
  A6 := Constraint (0, 0, 0,-1, 0, 0, 0);
  A7 := Constraint (0, 1, 0,-1, 0, 0, 0);
  
  B0 := Constraint (0, 0, 0, 1, 0,-1, 0);
  B1 := Constraint (0, 0, 0, 1, 0,-1, 0);
  B2 := Constraint (0, 0, 1,-1, 0, 0, 0);
  B3 := Constraint (0, 0, 1,-1, 0, 1, 0);
  B4 := Constraint (0, 1, 0, 0, 0,-1, 0);
  B5 := Constraint (0, 1, 0, 0, 0,-1, 0);
  B6 := Constraint (0, 1, 0,-1, 0, 0, 0);
  B7 := Constraint (1, 0, 0,-1, 0, 0, 0);

  par MOVE in
     par ARRIVED in
        TRAIN[MOVE,ARRIVED] (M0,A0,B0)
     || TRAIN[MOVE,ARRIVED] (M1,A1,B1)
     || TRAIN[MOVE,ARRIVED] (M2,A2,B2)
     || TRAIN[MOVE,ARRIVED] (M3,A3,B3)
     || TRAIN[MOVE,ARRIVED] (M4,A4,B4)
     || TRAIN[MOVE,ARRIVED] (M5,A5,B5)
     || TRAIN[MOVE,ARRIVED] (M6,A6,B6)
     || TRAIN[MOVE,ARRIVED] (M7,A7,B7)
     end par
   || IXL[MOVE](TT,Max,EE)
   || RA[MOVE]
   || RB[MOVE]
 end par

end var
end process


end module

(*
-- lnt.open cadp_oneway8ixl.lnt  generator x
-- bcg_io x.bcg -aldebaran x.aut; cat x.aut
--
-- bcg_info x.bcg
--
--
-- bcg_draw -ps x.bcg
-- lnt.open test.lnt evaluator4 tt.mcl
-- time bcg_open x.bcg evaluator4 arrived.mcl
-- lnt.open para1.lnt evaluator4 -diag arrived.mcl
*)



==> anc/CADP/cadp_oneway8par1.lnt <==

module cadp_oneway8par1 is

type Train_Number is
   range 0 .. 7 of nat
end type

------------------------------------------------------------------------------

type Train_Mission is
    array [0 .. 6] of nat
end type

------------------------------------------------------------------------------

type Train_Constraint is
    array [0 .. 6] of int -- actually, of range -1 .. 1
end type

------------------------------------------------------------------------------

function LA : Nat is 
   return 7 -- limit for region A
end function

------------------------------------------------------------------------------

function LB : Nat is 
   return 7 -- limit for region B
end function

------------------------------------------------------------------------------

function Steps : Nat is
    return 6
end function

------------------------------------------------------------------------------

channel Tic is
   (p1:Nat, ra:Int, rb:Int)
end channel

------------------------------------------------------------------------------

channel Toc is
   (p2:Nat)
end channel

------------------------------------------------------------------------------

process E [ENTER:Tic, LEAVE:Toc] (id:Nat) is
   var ra:Int, rb:Int in
     ENTER (id, ?ra, ?rb);
     use ra, rb;
     EB [ENTER, LEAVE] (id)
   end var
end process
     
process EB [ENTER:Tic, LEAVE:Toc] (id:Nat) is
     LEAVE (id);
     E [ENTER, LEAVE] (id)
end process

------------------------------------------------------------------------------

process Train [tenter:Tic, texit:Toc, ARRIVED:none]
        (T:Train_Mission, A:Train_Constraint, B:Train_Constraint) is
   var Progress:Nat in
      Progress := 0;
      loop 
         if (Progress < Steps) then
            tenter (T [Progress + 1], A [Progress + 1], B [Progress + 1]); 
            texit (T [Progress]);
            Progress := Progress + 1
         else 
            assert Progress == Steps;
            ARRIVED
         end if
      end loop 
   end var
end process

------------------------------------------------------------------------------

process Ra [raenter:Tic] is
   var Count:Nat, p1:Nat, rb:Int in
   Count := 1;
   loop
      select
         only if Count <= LA then 
            raenter (?p1, 0 of Int, ?rb) 
         end if
         [] 
         only if Count < LA then
            raenter (?p1, 1 of Int, ?rb);
            Count := Count + 1
         end if
         [] 
         only if Count > 0 then
            raenter (?p1, -1, ?rb);
            Count := Count - 1
         end if
      end select;
      use p1, rb
   end loop
end var
end process

------------------------------------------------------------------------------

process Rb [rbenter:Tic] is
   var Count:Nat, p1:Nat, ra:Int in
      Count := 1;
      loop
         select
            only if Count <= LB then 
               rbenter (?p1, ?ra, 0 of Int) 
            end if
            [] 
            only if Count < LB then
               rbenter (?p1, ?ra, 1 of Int);
               Count := Count + 1
            end if
            [] 
            only if Count > 0 then
               rbenter (?p1, ?ra, -1);
               Count := Count - 1
            end if
         end select;
         use p1, ra
      end loop
   end var
end process

------------------------------------------------------------------------------

process Pulse [tic:Tic, toc:Toc] is
   var p1, p2: Nat, ra, rb: Int in
      loop
         tic(?p1, ?ra, ?rb);
         use p1, ra, rb;
         toc(?p2);
         use p2
      end loop
   end var
end process

------------------------------------------------------------------------------

process Main [ENTER:Tic, LEAVE:Toc, ARRIVED:none] is
   var
       T0, T1, T2, T3, T4, T5, T6, T7 : Train_Mission,
       A0, A1, A2, A3, A4, A5, A6, A7 : Train_Constraint,
       B0, B1, B2, B3, B4, B5, B6, B7 : Train_Constraint
   in
      -- ------------  train missions ------------
      --   [ 1, 9,10,13,15,20,23] -- T0
      --   [ 3, 9,10,13,15,20,24] -- T1
      --   [ 5,27,11,13,16,20,25] -- T2
      --   [ 7,27,11,13,16,20,26] -- T3
      --   [23,22,17,18,11, 9, 2] -- T4
      --   [24,22,17,18,11, 9, 4] -- T5
      --   [25,22,17,18,12,27, 6] -- T6
      --   [26,22,17,18,12,27, 8] -- T7
      -- -----------------------------------------
      T0 := Train_Mission (1, 9, 10, 13, 15, 20, 23);
      T1 := Train_Mission (3, 9, 10, 13, 15, 20, 24);
      T2 := Train_Mission (5, 27, 11, 13, 16, 20, 25);
      T3 := Train_Mission (7, 27, 11, 13, 16, 20, 26);
      T4 := Train_Mission (23, 22, 17, 18, 11, 9, 2);
      T5 := Train_Mission (24, 22, 17, 18, 11, 9, 4);
      T6 := Train_Mission (25, 22, 17, 18, 12, 27, 6);
      T7 := Train_Mission (26, 22, 17, 18, 12, 27, 8);
      -- ----- region A: train constraints ------
      --   [0, 0, 0, 1, 0,-1, 0]  -- A0
      --   [0, 0, 0, 1, 0,-1, 0]  -- A1
      --   [0, 0, 1,-1, 0, 1, 0]  -- A2
      --   [0, 0, 1,-1, 0, 0, 0]  -- A3
      --   [0, 1, 0, 0, 0,-1, 0]  -- A4
      --   [0, 1, 0, 0, 0,-1, 0]  -- A5
      --   [1, 0, 0, 0,-1, 0, 0]  -- A6
      --   [0, 1, 0, 0,-1, 0, 0]  -- A7
      -- ----------------------------------------
      A0 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      A1 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      A2 := Train_Constraint (0, 0, 1,-1, 0, 1, 0);
      A3 := Train_Constraint (0, 0, 1,-1, 0, 0, 0);
      A4 := Train_Constraint (0, 1, 0, 0,-1, 0, 0);
      A5 := Train_Constraint (0, 1, 0, 0,-1, 0, 0);
      A6 := Train_Constraint (0, 0, 0,-1, 0, 0, 0);
      A7 := Train_Constraint (0, 1, 0,-1, 0, 0, 0);
      -- ----- region B: train constraints ------
      --   [0, 0, 0, 1, 0,-1, 0]  -- B0
      --   [0, 0, 0, 1, 0,-1, 0]  -- B1
      --   [0, 0, 1,-1, 0, 0, 0]  -- B2
      --   [0, 0, 1,-1, 0, 1, 0]  -- B3
      --   [0, 1, 0, 0, 0,-1, 0]  -- B4
      --   [0, 1, 0, 0, 0,-1, 0]  -- B5
      --   [0, 1, 0, 0,-1, 0, 0]  -- B6
      --   [1, 0, 0, 0,-1, 0, 0]  -- B7
      -- ----------------------------------------
      B0 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      B1 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      B2 := Train_Constraint (0, 0, 1,-1, 0, 0, 0);
      B3 := Train_Constraint (0, 0, 1,-1, 0, 1, 0);
      B4 := Train_Constraint (0, 1, 0, 0, 0,-1, 0);
      B5 := Train_Constraint (0, 1, 0, 0, 0,-1, 0);
      B6 := Train_Constraint (0, 1, 0,-1, 0, 0, 0);
      B7 := Train_Constraint (1, 0, 0,-1, 0, 0, 0);
      par
         ENTER -> Ra [raenter => ENTER]
      ||
         ENTER -> Rb [rbenter => ENTER]
      ||
         ENTER, LEAVE ->
         -- these are PulsedPlaces in the original mCRL2 spec
         par ENTER, LEAVE in
            Pulse [tic => ENTER, toc => LEAVE]
         ||
            par 
               EB [ENTER, LEAVE] (1) -- tic|penter -> ppenter
            || E  [ENTER, LEAVE] (2) 
            || EB [ENTER, LEAVE] (3)
            || E  [ENTER, LEAVE] (4)
            || EB [ENTER, LEAVE] (5)
            || E  [ENTER, LEAVE] (6)
            || EB [ENTER, LEAVE] (7)
            || E  [ENTER, LEAVE] (8)
            || E  [ENTER, LEAVE] (9)
            || E  [ENTER, LEAVE] (10)
            || E  [ENTER, LEAVE] (11)
            || E  [ENTER, LEAVE] (12)
            || E  [ENTER, LEAVE] (13)
            || E  [ENTER, LEAVE] (14)
            || E  [ENTER, LEAVE] (15)
            || E  [ENTER, LEAVE] (16)
            || E  [ENTER, LEAVE] (17)
            || E  [ENTER, LEAVE] (18)
            || E  [ENTER, LEAVE] (19)
            || E  [ENTER, LEAVE] (20)
            || E  [ENTER, LEAVE] (21)
            || E  [ENTER, LEAVE] (22)
            || EB [ENTER, LEAVE] (23)
            || EB [ENTER, LEAVE] (24)
            || EB [ENTER, LEAVE] (25)
            || EB [ENTER, LEAVE] (26)
            || E  [ENTER, LEAVE] (27)
            end par
         end par
      ||
         ENTER, LEAVE ->
         -- these are PulsedTrains in the original mCRL2 spec
         par ENTER, LEAVE in
            Pulse [tic => ENTER, toc => LEAVE]
         ||
            par ARRIVED in
               Train [ENTER, LEAVE, ARRIVED] (T0, A0, B0)
            || Train [ENTER, LEAVE, ARRIVED] (T1, A1, B1)
            || Train [ENTER, LEAVE, ARRIVED] (T2, A2, B2)
            || Train [ENTER, LEAVE, ARRIVED] (T3, A3, B3)
            || Train [ENTER, LEAVE, ARRIVED] (T4, A4, B4)
            || Train [ENTER, LEAVE, ARRIVED] (T5, A5, B5)
            || Train [ENTER, LEAVE, ARRIVED] (T6, A6, B6)
            || Train [ENTER, LEAVE, ARRIVED] (T7, A7, B7)
            end par
         end par
      end par
   end var
end process

end module

-- lnt.open cadp_oneway8par1.lnt  generator -monitor x
-- real	6m39.535s
-- user	6m33.199s
-- sys	0m4.186s

--
-- bcg_info x.bcg
-- ./x.bcg:
-- created by generator
-- 	8770729 states
-- 	14268385 transitions
-- 	49 labels
-- 	initial state: 0
-- 	no deadlock state
-- 	branching factor: average = 1.63, minimal = 1, maximal = 8
-- 	no transition with a hidden label ("i")
-- 	non-deterministic behavior for:
-- 	   label "ENTER !22 !+1 !+1" at state(s): 0 12 13 14 15 67 80 ...(30505 states in total)
-- 	   label "ENTER !27 !+0 !+0" at state(s): 0 9 10 11 14 15 16 ...(152006 states in total)
-- 	   label "ENTER !9 !+0 !+0" at state(s): 0 9 10 11 12 13 16 ... (36060 states in total)
-- 
-- time bcg_open x.bcg evaluator4 arrived.mcl
-- > 
-- > TRUE
-- > 
-- > real	15m30.253s
-- > user	15m21.597s
-- > sys	0m6.158s
-- > 
--
--
-- lnt.open cadp_oneway8par.lnt evaluator4 -diag arrived.mcl 
--


==> anc/CADP/cadp_oneway8par2.lnt <==
module cadp_oneway8par2 is
-- limit the range of type Nat to the interval [0 .. 27]
!nat_sup 27
-- limit the range of type Int to the interval [-1 .. 1]
!int_inf -1
!int_sup 1

type Train_Number is
   range 0 .. 7 of nat
end type

------------------------------------------------------------------------------

type Train_Mission is
    array [0 .. 6] of nat
end type

------------------------------------------------------------------------------

type Train_Constraint is
    array [0 .. 6] of int -- actually, of range -1 .. 1
end type

------------------------------------------------------------------------------

function LA : Nat is
   return 7 -- limit for region A
end function

------------------------------------------------------------------------------

function LB : Nat is
   return 7 -- limit for region B
end function

------------------------------------------------------------------------------

function Steps : Nat is
    return 6
end function

------------------------------------------------------------------------------

channel Movement is
   (from:Nat, to:Nat, ra:Int, rb:Int)
end channel

------------------------------------------------------------------------------

process Free [XMOVE:Movement] (id:Nat) is
   var from:Nat, to:Nat in
   XMOVE (?from, ?to, ?any Int, ?any Int) where from != id;
   if to == id then
      Busy [XMOVE] (id)
   else
      Free [XMOVE] (id)
   end if
   end var
end process

process Busy [XMOVE:Movement] (id:Nat) is
   var from:Nat, to:Nat in
   XMOVE (?from, ?to, ?any Int, ?any Int) where to != id;
   if from == id then
      Free [XMOVE] (id)
   else
      Busy [XMOVE] (id)
   end if
   end var
end process

------------------------------------------------------------------------------

process Train [MOVING:Movement, ARRIVED:none]
        (T:Train_Mission, A:Train_Constraint, B:Train_Constraint) is
   var Progress:Nat in
      Progress := 0;
      loop
         if (Progress < Steps) then
            Progress := Progress + 1;
            MOVING (T[Progress-1] of Nat,T[Progress] of Nat,
                     A[Progress] of Int, B[Progress] of Int)
         else
            assert Progress == Steps;
            ARRIVED
         end if
      end loop
   end var
end process

------------------------------------------------------------------------------

process Ra [RACHECK:Movement] is
   var Count:Nat in
   Count := 1;
   loop
      select
         only if Count <= LA then
            RACHECK (?any Nat, ?any Nat, 0 of Int, ?any Int)
         end if
         []
         only if Count < LA then
            RACHECK (?any Nat, ?any Nat, 1 of Int, ?any Int);
            Count := Count + 1
         end if
         []
         only if Count > 0 then
            RACHECK (?any Nat, ?any Nat, -1 of Int, ?any Int);
            Count := Count - 1
         end if
      end select
   end loop
end var
end process

------------------------------------------------------------------------------

process Rb [RBCHECK:Movement] is
   var Count:Nat in
      Count := 1;
      loop
      select
         only if Count <= LB then
            RBCHECK (?any Nat, ?any Nat, ?any Int, 0 of Int)
         end if
         []
         only if Count < LB then
            RBCHECK (?any Nat, ?any Nat, ?any Int, 1 of Int);
            Count := Count + 1
         end if
         []
         only if Count > 0 then
            RBCHECK (?any Nat, ?any Nat, ?any Int, -1 of Int);
            Count := Count - 1
         end if
      end select
      end loop
   end var
end process

------------------------------------------------------------------------------
process Trains [MOVE:Movement, ARRIVED:none] is
   var
       T0, T1, T2, T3, T4, T5, T6, T7 : Train_Mission,
       A0, A1, A2, A3, A4, A5, A6, A7 : Train_Constraint,
       B0, B1, B2, B3, B4, B5, B6, B7 : Train_Constraint
   in

      T0 := Train_Mission (1, 9, 10, 13, 15, 20, 23);
      T1 := Train_Mission (3, 9, 10, 13, 15, 20, 24);
      T2 := Train_Mission (5, 27, 11, 13, 16, 20, 25);
      T3 := Train_Mission (7, 27, 11, 13, 16, 20, 26);
      T4 := Train_Mission (23, 22, 17, 18, 11, 9, 2);
      T5 := Train_Mission (24, 22, 17, 18, 11, 9, 4);
      T6 := Train_Mission (25, 22, 17, 18, 12, 27, 6);
      T7 := Train_Mission (26, 22, 17, 18, 12, 27, 8);

      A0 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      A1 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      A2 := Train_Constraint (0, 0, 1,-1, 0, 1, 0);
      A3 := Train_Constraint (0, 0, 1,-1, 0, 0, 0);
      A4 := Train_Constraint (0, 1, 0, 0,-1, 0, 0);
      A5 := Train_Constraint (0, 1, 0, 0,-1, 0, 0);
      A6 := Train_Constraint (0, 0, 0,-1, 0, 0, 0);
      A7 := Train_Constraint (0, 1, 0,-1, 0, 0, 0);

      B0 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      B1 := Train_Constraint (0, 0, 0, 1, 0,-1, 0);
      B2 := Train_Constraint (0, 0, 1,-1, 0, 0, 0);
      B3 := Train_Constraint (0, 0, 1,-1, 0, 1, 0);
      B4 := Train_Constraint (0, 1, 0, 0, 0,-1, 0);
      B5 := Train_Constraint (0, 1, 0, 0, 0,-1, 0);
      B6 := Train_Constraint (0, 1, 0,-1, 0, 0, 0);
      B7 := Train_Constraint (1, 0, 0,-1, 0, 0, 0);

      par ARRIVED in
           Train [MOVE, ARRIVED] (T0, A0, B0)
        || Train [MOVE, ARRIVED] (T1, A1, B1)
        || Train [MOVE, ARRIVED] (T2, A2, B2)
        || Train [MOVE, ARRIVED] (T3, A3, B3)
        || Train [MOVE, ARRIVED] (T4, A4, B4)
        || Train [MOVE, ARRIVED] (T5, A5, B5)
        || Train [MOVE, ARRIVED] (T6, A6, B6)
        || Train [MOVE, ARRIVED] (T7, A7, B7)
      end par
   end var
end process

process Main [MOVE:Movement, ARRIVED:none] is
    par MOVE in
         Ra [MOVE]
      || Rb [MOVE]
      || Busy [MOVE] (1)
      || Free [MOVE] (2)
      || Busy [MOVE] (3)
      || Free [MOVE] (4)
      || Busy [MOVE] (5)
      || Free [MOVE] (6)
      || Busy [MOVE] (7)
      || Free [MOVE] (8)
      || Free [MOVE] (9)
      || Free [MOVE] (10)
      || Free [MOVE] (11)
      || Free [MOVE] (12)
      || Free [MOVE] (13)
      || Free [MOVE] (14)
      || Free [MOVE] (15)
      || Free [MOVE] (16)
      || Free [MOVE] (17)
      || Free [MOVE] (18)
      || Free [MOVE] (19)
      || Free [MOVE] (20)
      || Free [MOVE] (21)
      || Free [MOVE] (22)
      || Busy [MOVE] (23)
      || Busy [MOVE] (24)
      || Busy [MOVE] (25)
      || Busy [MOVE] (26)
      || Free [MOVE] (27)
      || Trains[MOVE, ARRIVED]
    end par

end process

------------------------------------------------------------------------------
-- example processes for compositional state space generation 

process Trains_Ra_Rb [MOVE:Movement, ARRIVED:none] is
   par MOVE in
      Ra [MOVE]
   || Rb [MOVE]
   || Trains [MOVE, ARRIVED]
   end par
end process

process S1_S4 [MOVE:Movement] is
   par MOVE in
      Busy [MOVE] (1)
   || Free [MOVE] (2)
   || Busy [MOVE] (3)
   || Free [MOVE] (4)
   end par
end process

process Trains_Ra_Rb_S1_S4 [MOVE:Movement, ARRIVED:none] is
   par MOVE in
      Ra [MOVE]
   || Rb [MOVE]
   || Busy [MOVE] (1)
   || Free [MOVE] (2)
   || Busy [MOVE] (3)
   || Free [MOVE] (4)
   || Trains [MOVE, ARRIVED]
   end par
end process

------------------------------------------------------------------------------
-- iterative process to describe sections

process Section [MOVE:Movement] (id:Nat, in var free:Bool) is
   var from, to: Nat in
      loop
	 MOVE (?from, ?to, ?any Int, ?any Int)
	    where
	    (free and (to == id)) or
	    (not (free) and (from == id)) or
	    ((to != id) and (from != id));
	 if (from == id) or (to == id) then
	    free := not (free)
	 end if
      end loop
   end var
end process

end module



==> anc/CADP/cadp_oneway8par2.svl <==
% DEFAULT_PROCESS_FILE="cadp_oneway8par2.lnt"

-- manual compositional approach

"S1_S4.bcg" = node reduction of
           par MOVE in
                Busy [MOVE] (1)
             || Free [MOVE] (2)
             || Busy [MOVE] (3)
             || Free [MOVE] (4)
           end par;
"S5_S8.bcg" = node reduction of
           par MOVE in
                Busy [MOVE] (5)
             || Free [MOVE] (6)
             || Busy [MOVE] (7)
             || Free [MOVE] (8)
           end par;
"S9_S12.bcg" = node reduction of
           par MOVE in
                Free [MOVE] (9)
             || Free [MOVE] (10)
             || Free [MOVE] (11)
             || Free [MOVE] (12)
           end par;
"S13_S16.bcg" = node reduction of
           par MOVE in
                Free [MOVE] (13)
             || Free [MOVE] (14)
             || Free [MOVE] (15)
             || Free [MOVE] (16)
           end par;
"S17_S20.bcg" = node reduction of
           par MOVE in
                Free [MOVE] (17)
             || Free [MOVE] (18)
             || Free [MOVE] (19)
             || Free [MOVE] (20)
           end par;
"S21_S24.bcg" = node reduction of
           par MOVE in
                Free [MOVE] (21)
             || Free [MOVE] (22)
             || Busy [MOVE] (23)
             || Busy [MOVE] (24)
           end par;
"S25_S27.bcg" = node reduction of
           par MOVE in
                Busy [MOVE] (25)
             || Busy [MOVE] (26)
             || Free [MOVE] (27)
           end par;
"trains.bcg" = reduction of Trains_Ra_Rb_S1_S4 [MOVE, ARRIVED];
"cadp_oneway8par.bcg" = reduction of
   par MOVE in
        "trains.bcg"
     || "S1_S4.bcg"
     || "S5_S8.bcg"
     || "S9_S12.bcg"
     || "S13_S16.bcg"
     || "S17_S20.bcg"
     || "S21_S24.bcg"
     || "S25_S27.bcg"
   end par;

-- automatic compositional approach (less efficient than manual)

"cadp_oneway8par_smart.bcg" = smart reduction of
   par MOVE in
        Ra [MOVE]
     || Rb [MOVE]
     || Busy [MOVE] (1) 
     || Free [MOVE] (2) 
     || Busy [MOVE] (3)
     || Free [MOVE] (4)
     || Busy [MOVE] (5)
     || Free [MOVE] (6)
     || Busy [MOVE] (7)
     || Free [MOVE] (8)
     || Free [MOVE] (9)
     || Free [MOVE] (10)
     || Free [MOVE] (11)
     || Free [MOVE] (12)
     || Free [MOVE] (13)
     || Free [MOVE] (14)
     || Free [MOVE] (15)
     || Free [MOVE] (16)
     || Free [MOVE] (17)
     || Free [MOVE] (18)
     || Free [MOVE] (19)
     || Free [MOVE] (20)
     || Free [MOVE] (21)
     || Free [MOVE] (22)
     || Busy [MOVE] (23)
     || Busy [MOVE] (24)
     || Busy [MOVE] (25)
     || Busy [MOVE] (26)
     || Free [MOVE] (27)
     || Trains[MOVE, ARRIVED]
   end par;

-------- bcg generation process ------------
--
--   svl cadp_oneway8par.svl
--
--------------------------------------------

==> anc/CADP/cadp_oneway8seq.lnt <==
module CADP_ONEWAY8SEQ is

------------------------------------------------------------------------------

type Train_Number is
   range 0 .. 7 of nat
end type

------------------------------------------------------------------------------

type Train_Mission is
    array [0 .. 6] of nat
end type

------------------------------------------------------------------------------

type Train_Constraint is
    array [0 .. 6] of int -- actually, of range -1 .. 1
end type

------------------------------------------------------------------------------

channel Movement is
   (Train : Train_Number)
end channel

------------------------------------------------------------------------------

process MAIN [MOVE : Movement, ARRIVED : none] is
   var P0, P1, P2, P3, P4, P5, P6, P7 : nat,
       RA, RB : int,
       LA, LB : int,
       T0, T1, T2, T3, T4, T5, T6, T7 : Train_Mission,
       A0, A1, A2, A3, A4, A5, A6, A7 : Train_Constraint,
       B0, B1, B2, B3, B4, B5, B6, B7 : Train_Constraint
   in
      P0 := 0;
      P1 := 0;
      P2 := 0;
      P3 := 0;
      P4 := 0;
      P5 := 0;
      P6 := 0;
      P7 := 0;
      RA := 1;
      RB := 1;
      LA := 7; -- limit for region A
      LB := 7; -- limit for region B
      -- ------------  train missions ------------
      T0 := Train_Mission ( 1, 9,10,13,15,20,23);
      T1 := Train_Mission ( 3, 9,10,13,15,20,24);
      T2 := Train_Mission ( 5,27,11,13,16,20,25);
      T3 := Train_Mission ( 7,27,11,13,16,20,26);
      T4 := Train_Mission (23,22,17,18,11, 9, 2);
      T5 := Train_Mission (24,22,17,18,11, 9, 4);
      T6 := Train_Mission (25,22,17,18,12,27, 6);
      T7 := Train_Mission (26,22,17,18,12,27, 8);
      -- -----------------------------------------
      
      -- ----- region A: train constraints ------
      A0 := Train_Constraint ( 0, 0, 0, 1, 0,-1, 0);
      A1 := Train_Constraint ( 0, 0, 0, 1, 0,-1, 0);
      A2 := Train_Constraint ( 0, 0, 1,-1, 0, 1, 0);
      A3 := Train_Constraint ( 0, 0, 1,-1, 0, 0, 0);
      A4 := Train_Constraint ( 0, 1, 0, 0,-1, 0, 0);
      A5 := Train_Constraint ( 0, 1, 0, 0,-1, 0, 0);
      A6 := Train_Constraint ( 0, 0, 0,-1, 0, 0, 0);
      A7 := Train_Constraint ( 0, 1, 0,-1, 0, 0, 0);
      -- -----------------------------------------
      
      -- ----- region B: train constraints ------
      B0 := Train_Constraint ( 0, 0, 0, 1, 0,-1, 0);
      B1 := Train_Constraint ( 0, 0, 0, 1, 0,-1, 0);
      B2 := Train_Constraint ( 0, 0, 1,-1, 0, 0, 0);
      B3 := Train_Constraint ( 0, 0, 1,-1, 0, 1, 0);
      B4 := Train_Constraint ( 0, 1, 0, 0,-1, 0, 0);
      B5 := Train_Constraint ( 0, 1, 0, 0,-1, 0, 0);
      B6 := Train_Constraint ( 0, 1, 0,-1, 0, 0, 0);
      B7 := Train_Constraint ( 0, 0, 0,-1, 0, 0, 0);
      -- -----------------------------------------


      loop
         select
            only if
              (P0 < 6) and
              (T0 [P0+1] != T1 [P1]) and -- next place of train0 not occupied by train1
              (T0 [P0+1] != T2 [P2]) and -- next place of train0 not occupied by train2
              (T0 [P0+1] != T3 [P3]) and
              (T0 [P0+1] != T4 [P4]) and
              (T0 [P0+1] != T5 [P5]) and
              (T0 [P0+1] != T6 [P6]) and
              (T0 [P0+1] != T7 [P7]) and -- next place of train0 not occupied by train7
              (RA + A0 [P0+1] <= LA) and -- progress of train0 does not saturate RA
              (RB + B0 [P0+1] <= LB)     -- progress of train0 does not saturate RD
            then
               MOVE (0 of Train_Number);
               P0 := P0 + 1;
               RA := RA + A0 [P0];
               RB := RB + B0 [P0]
            end if
          []
            only if
              (P1 < 6) and
              (T1 [P1+1] != T0 [P0]) and 
              (T1 [P1+1] != T2 [P2]) and
              (T1 [P1+1] != T3 [P3]) and
              (T1 [P1+1] != T4 [P4]) and
              (T1 [P1+1] != T5 [P5]) and
              (T1 [P1+1] != T6 [P6]) and
              (T1 [P1+1] != T7 [P7]) and 
              (RA + A1 [P1+1] <= LA) and
              (RB + B1 [P1+1] <= LB)    
            then
               MOVE (1 of Train_Number);
               P1 := P1 + 1;
               RA := RA + A1 [P1];
               RB := RB + B1 [P1]
            end if
          []
            only if
              (P2 < 6) and
              (T2 [P2+1] != T0 [P0]) and
              (T2 [P2+1] != T1 [P1]) and
              (T2 [P2+1] != T3 [P3]) and
              (T2 [P2+1] != T4 [P4]) and
              (T2 [P2+1] != T5 [P5]) and
              (T2 [P2+1] != T6 [P6]) and
              (T2 [P2+1] != T7 [P7]) and  
              (RA + A2 [P2+1] <= LA) and
              (RB + B2 [P2+1] <= LB)     
            then
               MOVE (2 of Train_Number);
               P2 := P2 + 1;
               --if ( P2 == 13 ) then P2 := 0 end if; 
               RA := RA + A2 [P2];
               RB := RB + B2 [P2]
            end if
          []
            only if
              (P3 < 6) and
              (T3 [P3+1] != T0 [P0])  and
              (T3 [P3+1] != T1 [P1])  and
              (T3 [P3+1] != T2 [P2])  and
              (T3 [P3+1] != T4 [P4])  and
              (T3 [P3+1] != T5 [P5])  and
              (T3 [P3+1] != T6 [P6])  and
              (T3 [P3+1] != T7 [P7])  and
              (RA + A3 [P3+1] <= LA) and
              (RB + B3 [P3+1] <= LB)  
            then
               MOVE (3 of Train_Number);
               P3 := P3 + 1;
               RA := RA + A3 [P3];
               RB := RB + B3 [P3]
            end if
          []
            only if
              (P4 < 6) and
              (T4 [P4+1] != T0 [P0])  and
              (T4 [P4+1] != T1 [P1])  and
              (T4 [P4+1] != T2 [P2])  and
              (T4 [P4+1] != T3 [P3])  and
              (T4 [P4+1] != T5 [P5])  and
              (T4 [P4+1] != T6 [P6])  and
              (T4 [P4+1] != T7 [P7])  and
              (RA + A4 [P4+1] <= LA) and    
              (RB + B4 [P4+1] <= LB) 
            then
               MOVE (4 of Train_Number);
               P4 := P4 + 1;
               RA := RA + A4 [P4];
               RB := RB + B4 [P4]
            end if
          []
            only if
              (P5 < 6) and
              (T5 [P5+1] != T0 [P0]) and
              (T5 [P5+1] != T1 [P1]) and 
              (T5 [P5+1] != T2 [P2]) and
              (T5 [P5+1] != T3 [P3]) and
              (T5 [P5+1] != T4 [P4]) and
              (T5 [P5+1] != T6 [P6]) and
              (T5 [P5+1] != T7 [P7]) and
              (RA + A5 [P5+1] <= LA) and
              (RB + B5 [P5+1] <= LB)    
            then
               MOVE (5 of Train_Number);
               P5 := P5 + 1;
               RA := RA + A5 [P5];
               RB := RB + B5 [P5]
            end if
          []
            only if
              (P6 < 6) and
              (T6 [P6+1] != T0 [P0]) and
              (T6 [P6+1] != T1 [P1]) and
              (T6 [P6+1] != T2 [P2]) and
              (T6 [P6+1] != T3 [P3]) and
              (T6 [P6+1] != T4 [P4]) and
              (T6 [P6+1] != T5 [P5]) and
              (T6 [P6+1] != T7 [P7]) and
              (RA + A6 [P6+1] <= LA) and
              (RB + B6 [P6+1] <= LB)
            then
               MOVE (6 of Train_Number);
               P6 := P6 + 1;
               RA := RA + A6 [P6];
               RB := RB + B6 [P6]
            end if
          []
            only if
              (P7 < 6) and
              (T7 [P7+1] != T0 [P0])  and
              (T7 [P7+1] != T1 [P1])  and
              (T7 [P7+1] != T2 [P2])  and
              (T7 [P7+1] != T3 [P3])  and
              (T7 [P7+1] != T4 [P4])  and
              (T7 [P7+1] != T5 [P5])  and
              (T7 [P7+1] != T6 [P6])  and
              (RA + A7 [P7+1] <= LA) and
              (RB + B7 [P7+1] <= LB)
            then
               MOVE (7 of Train_Number);
               P7 := P7 + 1;
               RA := RA + A7 [P7];
               RB := RB + B7 [P7]
            end if
          []
            -- ALL TRAINS RUNNING
            only if (P0 == 6) and (P1 == 6) and (P2 == 6) and (P3 == 6) and 
                    (P4 == 6) and (P5 == 6) and (P6 == 6) and (P7 == 6) 
            then
               ARRIVED
            end if
         end select
      end loop
   end var
end process

end module

--
-- lnt.open cadp_oneway8.lnt generator x
-- bcg_info x.bcg
--     
--  1_636_545 states
--  7_134_233 transitions
--     
-- time lnt.open cadp_oneway8small.lnt evaluator4 cadpafarr.mcl
--      cadpafarr.mcl ==  mu XXX.(([not ARRIVED] XXX) and (<true> true))
--      cadpafarr.mcl ==  [ true* ] < true* . ARRIVED > true
--      cadpafarr.mcl ==  [ true* ] < true> true
--
-- >  TRUE
-- > 
-- > real	0m29.648s
-- > user	0m28.341s
-- > sys	0m1.078s
-- Evaluator4 Memory 78MB
--


==> anc/CPN/cpn-oneway6-Nocol.xml <==
<?xml version="1.0" encoding="iso-8859-1"?>
<!DOCTYPE workspaceElements PUBLIC "-//CPN//DTD CPNXML 1.0//EN" "http://cpntools.org/DTD/6/cpn.dtd">

<workspaceElements>
  <generator tool="CPN Tools"
             version="4.0.1"
             format="6"/>
  <cpnet>
    <globbox>
      <block id="ID1412310166">
        <id>Standard priorities</id>
        <ml id="ID1412310255">val P_HIGH = 100;
          <layout>val P_HIGH = 100;</layout>
        </ml>
        <ml id="ID1412310292">val P_NORMAL = 1000;
          <layout>val P_NORMAL = 1000;</layout>
        </ml>
        <ml id="ID1412310322">val P_LOW = 10000;
          <layout>val P_LOW = 10000;</layout>
        </ml>
      </block>
      <block id="ID1">
        <id>Standard declarations</id>
        <color id="ID85042">
          <id>UNIT</id>
          <unit/>
          <layout>colset UNIT = unit;</layout>
        </color>
        <color id="ID4">
          <id>BOOL</id>
          <bool/>
        </color>
        <color id="ID3">
          <id>INT</id>
          <int/>
        </color>
        <color id="ID1412312409">
          <id>INTINF</id>
          <intinf/>
          <layout>colset INTINF = intinf;</layout>
        </color>
        <color id="ID1412312425">
          <id>TIME</id>
          <time/>
          <layout>colset TIME = time;</layout>
        </color>
        <color id="ID1412322990">
          <id>REAL</id>
          <real/>
          <layout>colset REAL = real;</layout>
        </color>
        <color id="ID5">
          <id>STRING</id>
          <string/>
        </color>
      </block>
    </globbox>
    <page id="ID6">
      <pageattr name="New_Page"/>
      <place id="ID1412323454">
        <posattr x="-559.000000"
                 y="107.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e1</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323455">
          <posattr x="-519.000000"
                   y="83.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323456">
          <posattr x="-502.000000"
                   y="130.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412323489">
        <posattr x="-359.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e9</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323490">
          <posattr x="-319.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323491">
          <posattr x="-330.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412323527">
        <posattr x="-210.000000"
                 y="109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e10</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323528">
          <posattr x="-170.000000"
                   y="85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323529">
          <posattr x="-181.000000"
                   y="132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412323568">
        <posattr x="-57.000000"
                 y="103.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e13</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323569">
          <posattr x="-17.000000"
                   y="79.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323570">
          <posattr x="-28.000000"
                   y="126.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412323612">
        <posattr x="168.000000"
                 y="106.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e15</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323613">
          <posattr x="207.000000"
                   y="82.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323614">
          <posattr x="196.000000"
                   y="129.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412323659">
        <posattr x="336.000000"
                 y="114.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e20</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323660">
          <posattr x="375.000000"
                   y="90.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323661">
          <posattr x="364.000000"
                   y="137.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412323709">
        <posattr x="32.000000"
                 y="181.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <text>ra</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323710">
          <posattr x="71.000000"
                   y="157.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323711">
          <posattr x="60.000000"
                   y="204.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">6`()</text>
        </initmark>
      </place>
      <place id="ID1412323762">
        <posattr x="137.000000"
                 y="178.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <text>rb</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323763">
          <posattr x="176.000000"
                   y="154.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412323764">
          <posattr x="165.000000"
                   y="201.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">6`()</text>
        </initmark>
      </place>
      <place id="ID1412324923">
        <posattr x="462.000000"
                 y="234.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e23</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412324924">
          <posattr x="501.000000"
                   y="210.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412392947">
          <posattr x="518.000000"
                   y="257.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412325560">
        <posattr x="-504.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_1</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412325561">
          <posattr x="-464.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412325562">
          <posattr x="-475.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412325928">
        <posattr x="-315.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_9</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412325929">
          <posattr x="-275.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412325930">
          <posattr x="-258.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412326059">
        <posattr x="-142.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_10</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412326060">
          <posattr x="-102.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412326061">
          <posattr x="-85.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412326193">
        <posattr x="29.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_13</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412326194">
          <posattr x="68.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412326195">
          <posattr x="85.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412326330">
        <posattr x="190.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_15</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412326331">
          <posattr x="229.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412326332">
          <posattr x="246.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412326470">
        <posattr x="355.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_20</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412326471">
          <posattr x="394.000000"
                   y="-132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412326472">
          <posattr x="411.000000"
                   y="-85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412326613">
        <posattr x="520.000000"
                 y="-110.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_23</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412326614">
          <posattr x="559.000000"
                   y="-133.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412326615">
          <posattr x="576.000000"
                   y="-86.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356134">
        <posattr x="599.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_23</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356135">
          <posattr x="638.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412391549">
          <posattr x="627.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412356157">
        <posattr x="402.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_22</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356158">
          <posattr x="441.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356159">
          <posattr x="458.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356183">
        <posattr x="240.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_17</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356184">
          <posattr x="279.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356185">
          <posattr x="296.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356212">
        <posattr x="42.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_18</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356213">
          <posattr x="81.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356214">
          <posattr x="98.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356244">
        <posattr x="-152.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_11</text>
        <ellipse w="62.500000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356245">
          <posattr x="-112.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356246">
          <posattr x="-95.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356279">
        <posattr x="-336.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>T4_9</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356280">
          <posattr x="-296.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356281">
          <posattr x="-279.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412356317">
        <posattr x="-529.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_2</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412356318">
          <posattr x="-489.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412356319">
          <posattr x="-472.000000"
                   y="539.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412373217">
        <posattr x="-559.000000"
                 y="197.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e2</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412373218">
          <posattr x="-519.000000"
                   y="173.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412373219">
          <posattr x="-530.000000"
                   y="220.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412373543">
        <posattr x="-137.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e11</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412373544">
          <posattr x="-97.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412373545">
          <posattr x="-108.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412374197">
        <posattr x="-42.000000"
                 y="230.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e18</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412374198">
          <posattr x="-2.000000"
                   y="206.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412374199">
          <posattr x="-13.000000"
                   y="253.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412374532">
        <posattr x="168.000000"
                 y="235.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e17</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412374533">
          <posattr x="207.000000"
                   y="211.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412374534">
          <posattr x="196.000000"
                   y="258.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412374870">
        <posattr x="321.000000"
                 y="235.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e22</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412374871">
          <posattr x="360.000000"
                   y="211.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412374872">
          <posattr x="349.000000"
                   y="258.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412396876">
        <posattr x="-503.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_3</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396877">
          <posattr x="-463.000000"
                   y="-213.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396878">
          <posattr x="-474.000000"
                   y="-166.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412396893">
        <posattr x="-318.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_9</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396894">
          <posattr x="-278.000000"
                   y="-213.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396895">
          <posattr x="-261.000000"
                   y="-166.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412396913">
        <posattr x="-146.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_10</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396914">
          <posattr x="-106.000000"
                   y="-213.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396915">
          <posattr x="-89.000000"
                   y="-166.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412396936">
        <posattr x="15.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_13</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396937">
          <posattr x="54.000000"
                   y="-213.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396938">
          <posattr x="71.000000"
                   y="-166.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412396962">
        <posattr x="182.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_15</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396963">
          <posattr x="221.000000"
                   y="-213.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396964">
          <posattr x="238.000000"
                   y="-166.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412396991">
        <posattr x="353.000000"
                 y="-192.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_20</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412396992">
          <posattr x="392.000000"
                   y="-215.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412396993">
          <posattr x="409.000000"
                   y="-168.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412397023">
        <posattr x="515.000000"
                 y="-192.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_24</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412397024">
          <posattr x="554.000000"
                   y="-215.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412397025">
          <posattr x="571.000000"
                   y="-168.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412399932">
        <posattr x="-558.000000"
                 y="57.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e3</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412399933">
          <posattr x="-518.000000"
                   y="33.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412399934">
          <posattr x="-501.000000"
                   y="80.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412400072">
        <posattr x="476.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e24</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412400073">
          <posattr x="515.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412400074">
          <posattr x="532.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412408432">
        <posattr x="600.000000"
                 y="647.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_24</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412408433">
          <posattr x="639.000000"
                   y="623.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412408434">
          <posattr x="628.000000"
                   y="670.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412408701">
        <posattr x="406.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_22</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412408702">
          <posattr x="445.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412408703">
          <posattr x="462.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412408973">
        <posattr x="233.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_17</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412408974">
          <posattr x="272.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412408975">
          <posattr x="289.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412409248">
        <posattr x="42.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_18</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412409249">
          <posattr x="81.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412409250">
          <posattr x="98.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412409526">
        <posattr x="-155.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_11</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412409527">
          <posattr x="-115.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412409528">
          <posattr x="-98.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412409807">
        <posattr x="-347.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_9</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412409808">
          <posattr x="-307.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412409809">
          <posattr x="-290.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412410091">
        <posattr x="-531.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_4</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412410092">
          <posattr x="-491.000000"
                   y="620.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412410093">
          <posattr x="-474.000000"
                   y="667.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412425841">
        <posattr x="-556.000000"
                 y="252.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e4</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412425842">
          <posattr x="-516.000000"
                   y="228.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412425843">
          <posattr x="-527.000000"
                   y="275.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412491969">
        <posattr x="-558.000000"
                 y="10.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e5</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412491970">
          <posattr x="-518.000000"
                   y="-13.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412491971">
          <posattr x="-501.000000"
                   y="33.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412492378">
        <posattr x="-442.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e27</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412492379">
          <posattr x="-402.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412492380">
          <posattr x="-413.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412492813">
        <posattr x="252.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e16</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412492814">
          <posattr x="291.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412492815">
          <posattr x="280.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412493035">
        <posattr x="494.000000"
                 y="109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e25</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412493036">
          <posattr x="533.000000"
                   y="85.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412507719">
          <posattr x="550.000000"
                   y="132.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546280">
        <posattr x="-533.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_6</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546281">
          <posattr x="-493.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546282">
          <posattr x="-476.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546283">
        <posattr x="-345.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_27</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546284">
          <posattr x="-305.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546285">
          <posattr x="-288.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546286">
        <posattr x="-157.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_12</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546287">
          <posattr x="-117.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546288">
          <posattr x="-100.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546289">
        <posattr x="32.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_18</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546290">
          <posattr x="71.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546291">
          <posattr x="88.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546292">
        <posattr x="230.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_17</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546293">
          <posattr x="269.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546294">
          <posattr x="286.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546295">
        <posattr x="410.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>T6_22</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546296">
          <posattr x="449.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546297">
          <posattr x="466.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412546298">
        <posattr x="597.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_25</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412546299">
          <posattr x="636.000000"
                   y="721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412546300">
          <posattr x="625.000000"
                   y="768.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412573031">
        <posattr x="-267.000000"
                 y="229.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e12</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412573032">
          <posattr x="-227.000000"
                   y="205.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412573033">
          <posattr x="-238.000000"
                   y="252.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412573757">
        <posattr x="-557.000000"
                 y="304.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>e6</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412573758">
          <posattr x="-517.000000"
                   y="280.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412573759">
          <posattr x="-528.000000"
                   y="327.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1412485504">
        <posattr x="-330.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_27</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485505">
          <posattr x="-290.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485506">
          <posattr x="-273.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485527">
        <posattr x="-149.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_11</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485528">
          <posattr x="-109.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485529">
          <posattr x="-92.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485553">
        <posattr x="22.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_13</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485554">
          <posattr x="61.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485555">
          <posattr x="78.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485582">
        <posattr x="184.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_16</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485583">
          <posattr x="223.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485584">
          <posattr x="240.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485614">
        <posattr x="359.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_20</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485615">
          <posattr x="398.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485616">
          <posattr x="415.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485649">
        <posattr x="522.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_25</text>
        <ellipse w="60.000000"
                 h="44.964848"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485650">
          <posattr x="561.000000"
                   y="-291.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485651">
          <posattr x="578.000000"
                   y="-240.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <place id="ID1412485484">
        <posattr x="-498.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_5</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="true">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412485485">
          <posattr x="-458.000000"
                   y="-289.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1412485486">
          <posattr x="-469.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </initmark>
      </place>
      <place id="ID1413546743">
        <posattr x="840.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>arrived</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1413546744">
          <posattr x="879.000000"
                   y="144.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">UNIT</text>
        </type>
        <initmark id="ID1413546745">
          <posattr x="896.000000"
                   y="191.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </initmark>
      </place>
      <trans id="ID1412328842"
             explicit="false">
        <posattr x="-404.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_1_9</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412328843">
          <posattr x="-443.000000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412328844">
          <posattr x="-359.500000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412328845">
          <posattr x="-339.500000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412328847">
          <posattr x="-472.000000"
                   y="-140.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412329033"
             explicit="false">
        <posattr x="-230.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_9_10</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412329034">
          <posattr x="-269.000000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412329035">
          <posattr x="-185.500000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412329036">
          <posattr x="-165.500000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412329038">
          <posattr x="-298.000000"
                   y="-140.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412329227"
             explicit="false">
        <posattr x="-57.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_10_13</text>
        <box w="65.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412329228">
          <posattr x="-98.500000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412329229">
          <posattr x="-10.000000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412329230">
          <posattr x="10.000000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412329232">
          <posattr x="-127.500000"
                   y="-140.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412329424"
             explicit="false">
        <posattr x="109.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_13_15</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412329425">
          <posattr x="70.000000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412329426">
          <posattr x="153.500000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412329427">
          <posattr x="173.500000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412329429">
          <posattr x="41.000000"
                   y="-140.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412329624"
             explicit="false">
        <posattr x="275.000000"
                 y="-109.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_15_20</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412329625">
          <posattr x="236.000000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412329626">
          <posattr x="319.500000"
                   y="-78.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412329627">
          <posattr x="339.500000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412329629">
          <posattr x="207.000000"
                   y="-140.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412329827"
             explicit="false">
        <posattr x="438.000000"
                 y="-110.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t0_20_23</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412329828">
          <posattr x="399.000000"
                   y="-79.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412329829">
          <posattr x="482.500000"
                   y="-79.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412329830">
          <posattr x="502.500000"
                   y="-162.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412329832">
          <posattr x="370.000000"
                   y="-141.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356358"
             explicit="false">
        <posattr x="504.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_23_22</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356359">
          <posattr x="465.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356360">
          <posattr x="548.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356361">
          <posattr x="568.500000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356363">
          <posattr x="436.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356405"
             explicit="false">
        <posattr x="321.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_22_17</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356406">
          <posattr x="282.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356407">
          <posattr x="365.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356408">
          <posattr x="385.500000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356410">
          <posattr x="253.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356455"
             explicit="false">
        <posattr x="140.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_17_18</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356456">
          <posattr x="101.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356457">
          <posattr x="184.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356458">
          <posattr x="204.500000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356460">
          <posattr x="72.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356508"
             explicit="false">
        <posattr x="-63.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_18_11</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356509">
          <posattr x="-102.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356510">
          <posattr x="-18.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356511">
          <posattr x="1.500000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356513">
          <posattr x="-131.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356564"
             explicit="false">
        <posattr x="-252.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_11_9</text>
        <box w="65.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356565">
          <posattr x="-293.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356566">
          <posattr x="-205.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356567">
          <posattr x="-185.000000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356569">
          <posattr x="-322.500000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412356623"
             explicit="false">
        <posattr x="-436.000000"
                 y="516.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t4_9_2</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412356624">
          <posattr x="-475.000000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412356625">
          <posattr x="-391.500000"
                   y="547.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412356626">
          <posattr x="-371.500000"
                   y="464.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412356628">
          <posattr x="-504.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397058"
             explicit="false">
        <posattr x="-408.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_3_9</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397059">
          <posattr x="-447.000000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397060">
          <posattr x="-363.500000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397061">
          <posattr x="-343.500000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397063">
          <posattr x="-476.000000"
                   y="-221.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397099"
             explicit="false">
        <posattr x="-229.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_9_10</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397100">
          <posattr x="-268.000000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397101">
          <posattr x="-184.500000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397102">
          <posattr x="-164.500000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397104">
          <posattr x="-297.000000"
                   y="-221.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397143"
             explicit="false">
        <posattr x="-72.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_10_13</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397144">
          <posattr x="-111.000000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397145">
          <posattr x="-27.500000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397146">
          <posattr x="-7.500000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397148">
          <posattr x="-140.000000"
                   y="-221.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397190"
             explicit="false">
        <posattr x="96.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_13_15</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397191">
          <posattr x="57.000000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397192">
          <posattr x="140.500000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397193">
          <posattr x="160.500000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397195">
          <posattr x="28.000000"
                   y="-221.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397240"
             explicit="false">
        <posattr x="267.000000"
                 y="-190.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_15_20</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397241">
          <posattr x="228.000000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397242">
          <posattr x="311.500000"
                   y="-159.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397243">
          <posattr x="331.500000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397245">
          <posattr x="199.000000"
                   y="-221.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412397293"
             explicit="false">
        <posattr x="436.000000"
                 y="-192.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t1_20_24</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412397294">
          <posattr x="397.000000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412397295">
          <posattr x="480.500000"
                   y="-161.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412397296">
          <posattr x="500.500000"
                   y="-244.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412397298">
          <posattr x="368.000000"
                   y="-223.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412410378"
             explicit="false">
        <posattr x="504.000000"
                 y="647.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_24_22</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412410379">
          <posattr x="465.000000"
                   y="678.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412410380">
          <posattr x="548.500000"
                   y="678.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412410381">
          <posattr x="568.500000"
                   y="595.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412410383">
          <posattr x="436.000000"
                   y="616.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412410671"
             explicit="false">
        <posattr x="138.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_17_18</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412410672">
          <posattr x="99.000000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412410673">
          <posattr x="182.500000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412410674">
          <posattr x="202.500000"
                   y="592.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412410676">
          <posattr x="70.000000"
                   y="613.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412410967"
             explicit="false">
        <posattr x="-58.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_18_11</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412410968">
          <posattr x="-97.000000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412410969">
          <posattr x="-13.500000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412410970">
          <posattr x="6.500000"
                   y="592.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412410972">
          <posattr x="-126.000000"
                   y="613.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412411266"
             explicit="false">
        <posattr x="-252.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_11_9</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412411267">
          <posattr x="-291.000000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412411268">
          <posattr x="-207.500000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412411269">
          <posattr x="-187.500000"
                   y="592.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412411271">
          <posattr x="-320.000000"
                   y="613.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412411568"
             explicit="false">
        <posattr x="-440.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_9_4</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412411569">
          <posattr x="-479.000000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412411570">
          <posattr x="-395.500000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412411571">
          <posattr x="-375.500000"
                   y="592.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412411573">
          <posattr x="-508.000000"
                   y="613.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412411873"
             explicit="false">
        <posattr x="321.000000"
                 y="644.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t5_22_17</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412411874">
          <posattr x="282.000000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412411875">
          <posattr x="365.500000"
                   y="675.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412411876">
          <posattr x="385.500000"
                   y="592.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412411878">
          <posattr x="253.000000"
                   y="613.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546244"
             explicit="false">
        <posattr x="-442.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_27_6</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546245">
          <posattr x="-481.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546246">
          <posattr x="-397.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546247">
          <posattr x="-377.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546249">
          <posattr x="-510.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546250"
             explicit="false">
        <posattr x="-252.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_12_27</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546251">
          <posattr x="-291.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546252">
          <posattr x="-207.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546253">
          <posattr x="-187.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546255">
          <posattr x="-320.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546256"
             explicit="false">
        <posattr x="-42.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_18_12</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546257">
          <posattr x="-81.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546258">
          <posattr x="2.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546259">
          <posattr x="22.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546261">
          <posattr x="-110.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546262"
             explicit="false">
        <posattr x="126.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_17_18</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546263">
          <posattr x="87.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546264">
          <posattr x="170.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546265">
          <posattr x="190.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546267">
          <posattr x="58.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546268"
             explicit="false">
        <posattr x="321.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_22_17</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546269">
          <posattr x="282.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546270">
          <posattr x="365.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546271">
          <posattr x="385.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546273">
          <posattr x="253.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412546274"
             explicit="false">
        <posattr x="494.000000"
                 y="745.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t6_25_22</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412546275">
          <posattr x="455.000000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412546276">
          <posattr x="538.500000"
                   y="776.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412546277">
          <posattr x="558.500000"
                   y="693.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412546279">
          <posattr x="426.000000"
                   y="714.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485721"
             explicit="false">
        <posattr x="-414.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_5_27</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485722">
          <posattr x="-453.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485723">
          <posattr x="-369.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485724">
          <posattr x="-349.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485726">
          <posattr x="-482.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485768"
             explicit="false">
        <posattr x="-234.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_27_11</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485769">
          <posattr x="-273.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485770">
          <posattr x="-189.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485771">
          <posattr x="-169.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485773">
          <posattr x="-302.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485818"
             explicit="false">
        <posattr x="-66.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_11_13</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485819">
          <posattr x="-105.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485820">
          <posattr x="-21.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485821">
          <posattr x="-1.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485823">
          <posattr x="-134.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485871"
             explicit="false">
        <posattr x="104.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_13_16</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485872">
          <posattr x="65.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485873">
          <posattr x="148.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485874">
          <posattr x="168.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485876">
          <posattr x="36.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485927"
             explicit="false">
        <posattr x="273.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_16_20</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485928">
          <posattr x="234.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485929">
          <posattr x="317.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485930">
          <posattr x="337.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485932">
          <posattr x="205.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412485986"
             explicit="false">
        <posattr x="441.000000"
                 y="-266.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>t2_20_25</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412485987">
          <posattr x="402.000000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1412485988">
          <posattr x="485.500000"
                   y="-235.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412485989">
          <posattr x="505.500000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412485991">
          <posattr x="373.000000"
                   y="-297.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413547207"
             explicit="false">
        <posattr x="694.382821"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>Arriving</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413547208">
          <posattr x="655.382821"
                   y="199.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </cond>
        <time id="ID1413547209">
          <posattr x="738.882821"
                   y="199.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413547210">
          <posattr x="758.882821"
                   y="116.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413547212">
          <posattr x="626.382821"
                   y="137.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <arc id="ID1412335218"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412328842"/>
        <placeend idref="ID1412325560"/>
        <annot id="ID1413670446">
          <posattr x="-454.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412335484"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412328842"/>
        <placeend idref="ID1412325928"/>
        <annot id="ID1413670447">
          <posattr x="-359.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412335753"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412328842"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670448">
          <posattr x="-363.000000"
                   y="27.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412336025"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412328842"/>
        <placeend idref="ID1412323454"/>
        <annot id="ID1413670449">
          <posattr x="-466.000000"
                   y="11.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412336300"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329033"/>
        <placeend idref="ID1412325928"/>
        <annot id="ID1413670450">
          <posattr x="-273.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412336578"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412326059"/>
        <annot id="ID1413670451">
          <posattr x="-101.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412336859"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329424"/>
        <placeend idref="ID1412326193"/>
        <annot id="ID1413670452">
          <posattr x="69.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412337143"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412326330"/>
        <annot id="ID1413670453">
          <posattr x="232.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412337430"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329827"/>
        <placeend idref="ID1412326470"/>
        <annot id="ID1413670454">
          <posattr x="397.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412337720"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329827"/>
        <placeend idref="ID1412326613"/>
        <annot id="ID1413670455">
          <posattr x="479.000000"
                   y="-99.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412338013"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412326470"/>
        <annot id="ID1413670456">
          <posattr x="315.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412338309"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329424"/>
        <placeend idref="ID1412326330"/>
        <annot id="ID1413670457">
          <posattr x="150.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412338608"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412326193"/>
        <annot id="ID1413670458">
          <posattr x="-13.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412340460"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329033"/>
        <placeend idref="ID1412326059"/>
        <annot id="ID1413670459">
          <posattr x="-186.000000"
                   y="-98.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412340780"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329033"/>
        <placeend idref="ID1412323527"/>
        <annot id="ID1413670460">
          <posattr x="-201.000000"
                   y="-2.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412341103"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670461">
          <posattr x="-39.000000"
                   y="-3.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412341429"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329424"/>
        <placeend idref="ID1412323612"/>
        <annot id="ID1413670462">
          <posattr x="157.000000"
                   y="-6.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412341758"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670463">
          <posattr x="324.000000"
                   y="-2.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412342090"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329827"/>
        <placeend idref="ID1412324923"/>
        <annot id="ID1413670464">
          <posattr x="468.000000"
                   y="61.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412342425"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329033"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670465">
          <posattr x="-277.000000"
                   y="38.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412342763"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412323527"/>
        <annot id="ID1413670466">
          <posattr x="-118.000000"
                   y="12.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412343104"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329424"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670467">
          <posattr x="40.000000"
                   y="10.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412343448"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412323612"/>
        <annot id="ID1413670468">
          <posattr x="239.000000"
                   y="8.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412343795"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329827"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670469">
          <posattr x="405.000000"
                   y="11.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412350107"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670470">
          <posattr x="6.000000"
                   y="31.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412350908"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670471">
          <posattr x="167.000000"
                   y="50.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412353832"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329227"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670472">
          <posattr x="57.000000"
                   y="24.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412354260"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412329624"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670473">
          <posattr x="223.000000"
                   y="43.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412356741"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412356134"/>
        <annot id="ID1413670474">
          <posattr x="552.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412356803"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412356157"/>
        <annot id="ID1413670475">
          <posattr x="453.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412356868"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356405"/>
        <placeend idref="ID1412356157"/>
        <annot id="ID1413670476">
          <posattr x="361.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412356936"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356405"/>
        <placeend idref="ID1412356183"/>
        <annot id="ID1413670477">
          <posattr x="280.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357007"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356455"/>
        <placeend idref="ID1412356183"/>
        <annot id="ID1413670478">
          <posattr x="190.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357081"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356455"/>
        <placeend idref="ID1412356212"/>
        <annot id="ID1413670479">
          <posattr x="91.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357158"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356508"/>
        <placeend idref="ID1412356212"/>
        <annot id="ID1413670480">
          <posattr x="-11.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357238"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356508"/>
        <placeend idref="ID1412356244"/>
        <annot id="ID1413670481">
          <posattr x="-107.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357321"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412356244"/>
        <annot id="ID1413670482">
          <posattr x="-201.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357407"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412356279"/>
        <annot id="ID1413670483">
          <posattr x="-295.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357496"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356623"/>
        <placeend idref="ID1412356279"/>
        <annot id="ID1413670484">
          <posattr x="-386.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357588"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356623"/>
        <placeend idref="ID1412356317"/>
        <annot id="ID1413670485">
          <posattr x="-483.000000"
                   y="527.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412357781"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412324923"/>
        <annot id="ID1413670486">
          <posattr x="502.000000"
                   y="372.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412385794"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670487">
          <posattr x="428.000000"
                   y="364.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412386219"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356405"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670488">
          <posattr x="339.000000"
                   y="376.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412386647"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356405"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670489">
          <posattr x="261.000000"
                   y="366.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412387078"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356455"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670490">
          <posattr x="173.000000"
                   y="377.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412387512"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356455"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670491">
          <posattr x="65.000000"
                   y="362.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412387949"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356508"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670492">
          <posattr x="-34.000000"
                   y="374.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412388389"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356508"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670493">
          <posattr x="-81.000000"
                   y="338.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412388832"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670494">
          <posattr x="-176.000000"
                   y="348.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412389278"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670495">
          <posattr x="-287.000000"
                   y="336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412389727"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356623"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670496">
          <posattr x="-379.000000"
                   y="346.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412390179"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356623"/>
        <placeend idref="ID1412373217"/>
        <annot id="ID1413670497">
          <posattr x="-479.000000"
                   y="349.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412394364"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670498">
          <posattr x="254.000000"
                   y="360.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412394846"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670499">
          <posattr x="-94.000000"
                   y="360.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412395815"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356358"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670500">
          <posattr x="306.000000"
                   y="359.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412396306"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412356564"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670501">
          <posattr x="-43.000000"
                   y="359.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398245"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397058"/>
        <placeend idref="ID1412396876"/>
        <annot id="ID1413670502">
          <posattr x="-455.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398337"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397058"/>
        <placeend idref="ID1412396893"/>
        <annot id="ID1413670503">
          <posattr x="-363.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398531"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397099"/>
        <placeend idref="ID1412396913"/>
        <annot id="ID1413670504">
          <posattr x="-187.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398632"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412396913"/>
        <annot id="ID1413670505">
          <posattr x="-109.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398736"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412396936"/>
        <annot id="ID1413670506">
          <posattr x="-29.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398843"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397190"/>
        <placeend idref="ID1412396936"/>
        <annot id="ID1413670507">
          <posattr x="56.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412398953"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397190"/>
        <placeend idref="ID1412396962"/>
        <annot id="ID1413670508">
          <posattr x="139.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412399066"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412396962"/>
        <annot id="ID1413670509">
          <posattr x="225.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412399182"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412396991"/>
        <annot id="ID1413670510">
          <posattr x="310.000000"
                   y="-180.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412399301"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397293"/>
        <placeend idref="ID1412396991"/>
        <annot id="ID1413670511">
          <posattr x="395.000000"
                   y="-181.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412399423"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397293"/>
        <placeend idref="ID1412397023"/>
        <annot id="ID1413670512">
          <posattr x="476.000000"
                   y="-181.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412401253"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397058"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670513">
          <posattr x="-365.000000"
                   y="-14.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412401417"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397058"/>
        <placeend idref="ID1412399932"/>
        <annot id="ID1413670514">
          <posattr x="-467.000000"
                   y="-56.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412401584"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397099"/>
        <placeend idref="ID1412323527"/>
        <annot id="ID1413670515">
          <posattr x="-201.000000"
                   y="-42.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412401754"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397099"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670516">
          <posattr x="-276.000000"
                   y="-4.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412402099"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670517">
          <posattr x="-46.000000"
                   y="-44.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412402278"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412323527"/>
        <annot id="ID1413670518">
          <posattr x="-123.000000"
                   y="-32.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412402460"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397190"/>
        <placeend idref="ID1412323612"/>
        <annot id="ID1413670519">
          <posattr x="151.000000"
                   y="-46.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412402645"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397190"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670520">
          <posattr x="37.000000"
                   y="-34.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412402833"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670521">
          <posattr x="320.000000"
                   y="-42.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412403024"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412323612"/>
        <annot id="ID1413670522">
          <posattr x="236.000000"
                   y="-36.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412403218"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397293"/>
        <placeend idref="ID1412400072"/>
        <annot id="ID1413670523">
          <posattr x="475.000000"
                   y="-14.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412403415"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397293"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670524">
          <posattr x="404.000000"
                   y="-33.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412416353"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412408432"/>
        <annot id="ID1413670525">
          <posattr x="552.000000"
                   y="658.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412416697"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412408701"/>
        <annot id="ID1413670526">
          <posattr x="455.000000"
                   y="657.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412417044"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411873"/>
        <placeend idref="ID1412408701"/>
        <annot id="ID1413670527">
          <posattr x="363.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412417394"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411873"/>
        <placeend idref="ID1412408973"/>
        <annot id="ID1413670528">
          <posattr x="277.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412417747"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410671"/>
        <placeend idref="ID1412408973"/>
        <annot id="ID1413670529">
          <posattr x="185.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412418103"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410671"/>
        <placeend idref="ID1412409248"/>
        <annot id="ID1413670530">
          <posattr x="90.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412418462"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410967"/>
        <placeend idref="ID1412409248"/>
        <annot id="ID1413670531">
          <posattr x="-8.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412418824"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410967"/>
        <placeend idref="ID1412409526"/>
        <annot id="ID1413670532">
          <posattr x="-107.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412419189"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412409526"/>
        <annot id="ID1413670533">
          <posattr x="-204.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412419557"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412409807"/>
        <annot id="ID1413670534">
          <posattr x="-300.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412419928"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411568"/>
        <placeend idref="ID1412409807"/>
        <annot id="ID1413670535">
          <posattr x="-393.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412420302"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411568"/>
        <placeend idref="ID1412410091"/>
        <annot id="ID1413670536">
          <posattr x="-486.000000"
                   y="655.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412421816"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670537">
          <posattr x="430.000000"
                   y="433.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412422205"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412400072"/>
        <annot id="ID1413670538">
          <posattr x="508.000000"
                   y="406.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412422597"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411873"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670539">
          <posattr x="263.000000"
                   y="432.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412422992"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411873"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670540">
          <posattr x="339.000000"
                   y="440.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412423390"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410671"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670541">
          <posattr x="66.000000"
                   y="429.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412423791"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410671"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670542">
          <posattr x="171.000000"
                   y="441.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412424195"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410967"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670543">
          <posattr x="-79.000000"
                   y="403.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412424602"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410967"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670544">
          <posattr x="-32.000000"
                   y="438.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412425012"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670545">
          <posattr x="-287.000000"
                   y="402.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412425425"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670546">
          <posattr x="-176.000000"
                   y="410.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412427105"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411568"/>
        <placeend idref="ID1412425841"/>
        <annot id="ID1413670547">
          <posattr x="-479.000000"
                   y="442.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412427533"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411568"/>
        <placeend idref="ID1412323489"/>
        <annot id="ID1413670548">
          <posattr x="-381.000000"
                   y="409.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412437142"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670549">
          <posattr x="-1.000000"
                   y="-10.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412437636"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670550">
          <posattr x="166.000000"
                   y="7.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412438629"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397143"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670551">
          <posattr x="50.000000"
                   y="-15.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412439132"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397240"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670552">
          <posattr x="220.000000"
                   y="1.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412441162"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670553">
          <posattr x="253.000000"
                   y="426.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412441682"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670554">
          <posattr x="-93.000000"
                   y="422.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412442203"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412410378"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670555">
          <posattr x="335.000000"
                   y="399.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412442729"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412411266"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670556">
          <posattr x="-42.000000"
                   y="422.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412484713"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412397099"/>
        <placeend idref="ID1412396893"/>
        <annot id="ID1413670557">
          <posattr x="-274.000000"
                   y="-179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546301"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546244"/>
        <placeend idref="ID1412546280"/>
        <annot id="ID1413670558">
          <posattr x="-488.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546303"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546244"/>
        <placeend idref="ID1412546283"/>
        <annot id="ID1413670559">
          <posattr x="-394.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546305"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546250"/>
        <placeend idref="ID1412546283"/>
        <annot id="ID1413670560">
          <posattr x="-299.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546307"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546250"/>
        <placeend idref="ID1412546286"/>
        <annot id="ID1413670561">
          <posattr x="-205.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546309"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412546286"/>
        <annot id="ID1413670562">
          <posattr x="-99.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546311"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412546289"/>
        <annot id="ID1413670563">
          <posattr x="-5.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546313"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546262"/>
        <placeend idref="ID1412546289"/>
        <annot id="ID1413670564">
          <posattr x="79.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546315"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546262"/>
        <placeend idref="ID1412546292"/>
        <annot id="ID1413670565">
          <posattr x="178.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546317"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546268"/>
        <placeend idref="ID1412546292"/>
        <annot id="ID1413670566">
          <posattr x="275.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546319"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546268"/>
        <placeend idref="ID1412546295"/>
        <annot id="ID1413670567">
          <posattr x="365.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546321"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546274"/>
        <placeend idref="ID1412546295"/>
        <annot id="ID1413670568">
          <posattr x="452.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412546323"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546274"/>
        <placeend idref="ID1412546298"/>
        <annot id="ID1413670569">
          <posattr x="546.000000"
                   y="756.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412578837"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546274"/>
        <placeend idref="ID1412493035"/>
        <annot id="ID1413670570">
          <posattr x="512.000000"
                   y="427.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412579579"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546274"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670571">
          <posattr x="426.000000"
                   y="483.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412580324"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546268"/>
        <placeend idref="ID1412374870"/>
        <annot id="ID1413670572">
          <posattr x="339.000000"
                   y="490.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412582568"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546268"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670573">
          <posattr x="263.000000"
                   y="484.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412583323"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546262"/>
        <placeend idref="ID1412374532"/>
        <annot id="ID1413670574">
          <posattr x="165.000000"
                   y="492.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412584081"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546262"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670575">
          <posattr x="60.000000"
                   y="481.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412584842"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412374197"/>
        <annot id="ID1413670576">
          <posattr x="-24.000000"
                   y="487.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412596561"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412573031"/>
        <annot id="ID1413670577">
          <posattr x="-137.000000"
                   y="479.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412599818"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546250"/>
        <placeend idref="ID1412573031"/>
        <annot id="ID1413670578">
          <posattr x="-241.000000"
                   y="486.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412600639"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546250"/>
        <placeend idref="ID1412492378"/>
        <annot id="ID1413670579">
          <posattr x="-329.000000"
                   y="450.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412601463"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546244"/>
        <placeend idref="ID1412492378"/>
        <annot id="ID1413670580">
          <posattr x="-424.000000"
                   y="456.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412602290"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546244"/>
        <placeend idref="ID1412573757"/>
        <annot id="ID1413670581">
          <posattr x="-481.000000"
                   y="519.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412664030"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670582">
          <posattr x="14.000000"
                   y="465.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412672288"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412546256"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670583">
          <posattr x="66.000000"
                   y="467.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412496782"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485721"/>
        <placeend idref="ID1412492378"/>
        <annot id="ID1413670584">
          <posattr x="-410.000000"
                   y="-48.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412497045"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485721"/>
        <placeend idref="ID1412491969"/>
        <annot id="ID1413670585">
          <posattr x="-469.000000"
                   y="-118.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412486655"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485721"/>
        <placeend idref="ID1412485504"/>
        <annot id="ID1413670586">
          <posattr x="-372.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412497311"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412492378"/>
        <annot id="ID1413670587">
          <posattr x="-321.000000"
                   y="-40.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412532882"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670588">
          <posattr x="-84.000000"
                   y="-52.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412533927"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670589">
          <posattr x="-33.000000"
                   y="-55.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412624719"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670590">
          <posattr x="-167.000000"
                   y="-53.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412486741"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412485504"/>
        <annot id="ID1413670591">
          <posattr x="-282.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412486830"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485768"/>
        <placeend idref="ID1412485527"/>
        <annot id="ID1413670592">
          <posattr x="-192.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412498127"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485818"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670593">
          <posattr x="-43.000000"
                   y="-82.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412534454"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485818"/>
        <placeend idref="ID1412323762"/>
        <annot id="ID1413670594">
          <posattr x="54.000000"
                   y="-52.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412623820"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485818"/>
        <placeend idref="ID1412373543"/>
        <annot id="ID1413670595">
          <posattr x="-83.000000"
                   y="-46.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412486922"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485818"/>
        <placeend idref="ID1412485527"/>
        <annot id="ID1413670596">
          <posattr x="-107.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487017"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485818"/>
        <placeend idref="ID1412485553"/>
        <annot id="ID1413670597">
          <posattr x="-22.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412498405"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485871"/>
        <placeend idref="ID1412323568"/>
        <annot id="ID1413670598">
          <posattr x="41.000000"
                   y="-73.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412498686"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485871"/>
        <placeend idref="ID1412492813"/>
        <annot id="ID1413670599">
          <posattr x="197.000000"
                   y="-55.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487115"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485871"/>
        <placeend idref="ID1412485553"/>
        <annot id="ID1413670600">
          <posattr x="63.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487216"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485871"/>
        <placeend idref="ID1412485582"/>
        <annot id="ID1413670601">
          <posattr x="144.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412498970"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485927"/>
        <placeend idref="ID1412492813"/>
        <annot id="ID1413670602">
          <posattr x="281.000000"
                   y="-48.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412499257"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485927"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670603">
          <posattr x="323.000000"
                   y="-79.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412533403"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485927"/>
        <placeend idref="ID1412323709"/>
        <annot id="ID1413670604">
          <posattr x="169.000000"
                   y="-33.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487320"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485927"/>
        <placeend idref="ID1412485582"/>
        <annot id="ID1413670605">
          <posattr x="229.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487427"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485927"/>
        <placeend idref="ID1412485614"/>
        <annot id="ID1413670606">
          <posattr x="316.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412499547"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485986"/>
        <placeend idref="ID1412323659"/>
        <annot id="ID1413670607">
          <posattr x="407.000000"
                   y="-71.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412499840"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485986"/>
        <placeend idref="ID1412493035"/>
        <annot id="ID1413670608">
          <posattr x="486.000000"
                   y="-81.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487537"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485986"/>
        <placeend idref="ID1412485614"/>
        <annot id="ID1413670609">
          <posattr x="400.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412487650"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485986"/>
        <placeend idref="ID1412485649"/>
        <annot id="ID1413670610">
          <posattr x="481.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1412486572"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412485721"/>
        <placeend idref="ID1412485484"/>
        <annot id="ID1413670611">
          <posattr x="-456.000000"
                   y="-255.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413547338"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412326613"/>
        <bendpoint id="ID1413550809"
                   serial="1">
          <posattr x="672.000000"
                   y="-110.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670612">
          <posattr x="690.000000"
                   y="19.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413547466"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412397023"/>
        <bendpoint id="ID1413550620"
                   serial="1">
          <posattr x="684.037684"
                   y="-192.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670613">
          <posattr x="702.000000"
                   y="-22.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413547731"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1413546743"/>
        <annot id="ID1413670614">
          <posattr x="767.000000"
                   y="179.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413548004"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412546280"/>
        <bendpoint id="ID1413549223"
                   serial="1">
          <posattr x="694.382821"
                   y="781.961587"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <bendpoint id="ID1413549554"
                   serial="2">
          <posattr x="-533.000000"
                   y="781.961587"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670615">
          <posattr x="712.000000"
                   y="485.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413548147"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412410091"/>
        <bendpoint id="ID1413548902"
                   serial="1">
          <posattr x="682.888224"
                   y="695.752114"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <bendpoint id="ID1413549061"
                   serial="2">
          <posattr x="-531.000000"
                   y="695.752114"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670616">
          <posattr x="701.000000"
                   y="442.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413548293"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412356317"/>
        <bendpoint id="ID1413548593"
                   serial="1">
          <posattr x="672.000000"
                   y="577.357772"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <bendpoint id="ID1413548746"
                   serial="2">
          <posattr x="-529.000000"
                   y="577.357772"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670617">
          <posattr x="690.000000"
                   y="383.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <arc id="ID1413552733"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413547207"/>
        <placeend idref="ID1412485649"/>
        <bendpoint id="ID1413552753"
                   serial="1">
          <posattr x="694.382821"
                   y="-266.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413670618">
          <posattr x="712.000000"
                   y="-59.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`()</text>
        </annot>
      </arc>
      <constraints/>
      <Aux id="ID1412673475">
        <posattr x="-991.000000"
                 y="450.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Reachable&apos; (1,60272)</text>
      </Aux>
      <Aux id="ID1412673713">
        <posattr x="-906.000000"
                 y="223.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>(requires SCC)</text>
      </Aux>
      <Aux id="ID1412673858">
        <posattr x="-990.000000"
                 y="559.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListDeadMarkings ()</text>
      </Aux>
      <Aux id="ID1412687565">
        <posattr x="-990.000000"
                 y="478.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>print(NodeDescriptor 7)</text>
      </Aux>
      <Aux id="ID1412688787">
        <posattr x="-992.000000"
                 y="143.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>HomeMarkingExists ()</text>
      </Aux>
      <Aux id="ID1413545655">
        <posattr x="-994.000000"
                 y="588.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>EntireGraphCalculated ()</text>
      </Aux>
      <Aux id="ID1413545730">
        <posattr x="-989.000000"
                 y="529.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfNodes ()</text>
      </Aux>
      <Aux id="ID1413545808">
        <posattr x="-988.000000"
                 y="504.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfSecs ()</text>
      </Aux>
      <Aux id="ID1413545889">
        <posattr x="-991.000000"
                 y="378.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
     fn n =&gt; (not (Reachable (n,10410))),  
    NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413545973">
        <posattr x="-995.000000"
                 y="420.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
        fn n =&gt; (length(Mark.New_Page&apos;arrived 1 n) =1), 
        NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413551194">
        <posattr x="-991.000000"
                 y="192.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>use (ogpath^&quot;/ASKCTL/ASKCTLloader.sml&quot;)</text>
      </Aux>
      <Aux id="ID1413552874">
        <posattr x="-991.000000"
                 y="168.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListHomeMarkings ()</text>
      </Aux>
      <group id="ID1412513097"
             name="Group 1">
        <group_elm idref="ID1412396876"/>
        <group_elm idref="ID1412396877"/>
        <group_elm idref="ID1412396878"/>
        <group_elm idref="ID1412397058"/>
        <group_elm idref="ID1412397061"/>
        <group_elm idref="ID1412397063"/>
        <group_elm idref="ID1412397059"/>
        <group_elm idref="ID1412397060"/>
        <group_elm idref="ID1412398245"/>
        <group_elm idref="ID1412396893"/>
        <group_elm idref="ID1412396894"/>
        <group_elm idref="ID1412396895"/>
        <group_elm idref="ID1412398337"/>
        <group_elm idref="ID1412397099"/>
        <group_elm idref="ID1412397102"/>
        <group_elm idref="ID1412397104"/>
        <group_elm idref="ID1412397100"/>
        <group_elm idref="ID1412397101"/>
        <group_elm idref="ID1412484713"/>
        <group_elm idref="ID1412396913"/>
        <group_elm idref="ID1412396914"/>
        <group_elm idref="ID1412396915"/>
        <group_elm idref="ID1412398531"/>
        <group_elm idref="ID1412396936"/>
        <group_elm idref="ID1412396937"/>
        <group_elm idref="ID1412396938"/>
        <group_elm idref="ID1412397143"/>
        <group_elm idref="ID1412397146"/>
        <group_elm idref="ID1412397148"/>
        <group_elm idref="ID1412397144"/>
        <group_elm idref="ID1412397145"/>
        <group_elm idref="ID1412398632"/>
        <group_elm idref="ID1412398736"/>
        <group_elm idref="ID1412397190"/>
        <group_elm idref="ID1412397193"/>
        <group_elm idref="ID1412397195"/>
        <group_elm idref="ID1412397191"/>
        <group_elm idref="ID1412397192"/>
        <group_elm idref="ID1412398843"/>
        <group_elm idref="ID1412396962"/>
        <group_elm idref="ID1412396963"/>
        <group_elm idref="ID1412396964"/>
        <group_elm idref="ID1412398953"/>
        <group_elm idref="ID1412397240"/>
        <group_elm idref="ID1412397243"/>
        <group_elm idref="ID1412397245"/>
        <group_elm idref="ID1412397241"/>
        <group_elm idref="ID1412397242"/>
        <group_elm idref="ID1412399066"/>
        <group_elm idref="ID1412396991"/>
        <group_elm idref="ID1412396992"/>
        <group_elm idref="ID1412396993"/>
        <group_elm idref="ID1412399182"/>
        <group_elm idref="ID1412397293"/>
        <group_elm idref="ID1412397296"/>
        <group_elm idref="ID1412397298"/>
        <group_elm idref="ID1412397294"/>
        <group_elm idref="ID1412397295"/>
        <group_elm idref="ID1412399301"/>
        <group_elm idref="ID1412397023"/>
        <group_elm idref="ID1412397024"/>
        <group_elm idref="ID1412397025"/>
        <group_elm idref="ID1412399423"/>
      </group>
      <group id="ID1412521816"
             name="Group 2">
        <group_elm idref="ID1412485721"/>
        <group_elm idref="ID1412485724"/>
        <group_elm idref="ID1412485726"/>
        <group_elm idref="ID1412485722"/>
        <group_elm idref="ID1412485723"/>
        <group_elm idref="ID1412485504"/>
        <group_elm idref="ID1412485505"/>
        <group_elm idref="ID1412485506"/>
        <group_elm idref="ID1412486655"/>
        <group_elm idref="ID1412485768"/>
        <group_elm idref="ID1412485771"/>
        <group_elm idref="ID1412485773"/>
        <group_elm idref="ID1412485769"/>
        <group_elm idref="ID1412485770"/>
        <group_elm idref="ID1412486741"/>
        <group_elm idref="ID1412485527"/>
        <group_elm idref="ID1412485528"/>
        <group_elm idref="ID1412485529"/>
        <group_elm idref="ID1412486830"/>
        <group_elm idref="ID1412485818"/>
        <group_elm idref="ID1412485821"/>
        <group_elm idref="ID1412485823"/>
        <group_elm idref="ID1412485819"/>
        <group_elm idref="ID1412485820"/>
        <group_elm idref="ID1412486922"/>
        <group_elm idref="ID1412485553"/>
        <group_elm idref="ID1412485554"/>
        <group_elm idref="ID1412485555"/>
        <group_elm idref="ID1412487017"/>
        <group_elm idref="ID1412485871"/>
        <group_elm idref="ID1412485874"/>
        <group_elm idref="ID1412485876"/>
        <group_elm idref="ID1412485872"/>
        <group_elm idref="ID1412485873"/>
        <group_elm idref="ID1412487115"/>
        <group_elm idref="ID1412485582"/>
        <group_elm idref="ID1412485583"/>
        <group_elm idref="ID1412485584"/>
        <group_elm idref="ID1412487216"/>
        <group_elm idref="ID1412485927"/>
        <group_elm idref="ID1412485930"/>
        <group_elm idref="ID1412485932"/>
        <group_elm idref="ID1412485928"/>
        <group_elm idref="ID1412485929"/>
        <group_elm idref="ID1412487320"/>
        <group_elm idref="ID1412485614"/>
        <group_elm idref="ID1412485615"/>
        <group_elm idref="ID1412485616"/>
        <group_elm idref="ID1412487427"/>
        <group_elm idref="ID1412485986"/>
        <group_elm idref="ID1412485989"/>
        <group_elm idref="ID1412485991"/>
        <group_elm idref="ID1412485987"/>
        <group_elm idref="ID1412485988"/>
        <group_elm idref="ID1412487537"/>
        <group_elm idref="ID1412485649"/>
        <group_elm idref="ID1412485650"/>
        <group_elm idref="ID1412485651"/>
        <group_elm idref="ID1412487650"/>
        <group_elm idref="ID1412485484"/>
        <group_elm idref="ID1412485485"/>
        <group_elm idref="ID1412485486"/>
        <group_elm idref="ID1412486572"/>
      </group>
      <group id="ID1412537671"
             name="Group 3">
        <group_elm idref="ID1412546280"/>
        <group_elm idref="ID1412546281"/>
        <group_elm idref="ID1412546282"/>
        <group_elm idref="ID1412546283"/>
        <group_elm idref="ID1412546284"/>
        <group_elm idref="ID1412546285"/>
        <group_elm idref="ID1412546286"/>
        <group_elm idref="ID1412546287"/>
        <group_elm idref="ID1412546288"/>
        <group_elm idref="ID1412546289"/>
        <group_elm idref="ID1412546290"/>
        <group_elm idref="ID1412546291"/>
        <group_elm idref="ID1412546292"/>
        <group_elm idref="ID1412546293"/>
        <group_elm idref="ID1412546294"/>
        <group_elm idref="ID1412546295"/>
        <group_elm idref="ID1412546296"/>
        <group_elm idref="ID1412546297"/>
        <group_elm idref="ID1412546298"/>
        <group_elm idref="ID1412546299"/>
        <group_elm idref="ID1412546300"/>
        <group_elm idref="ID1412546244"/>
        <group_elm idref="ID1412546247"/>
        <group_elm idref="ID1412546249"/>
        <group_elm idref="ID1412546245"/>
        <group_elm idref="ID1412546246"/>
        <group_elm idref="ID1412546250"/>
        <group_elm idref="ID1412546253"/>
        <group_elm idref="ID1412546255"/>
        <group_elm idref="ID1412546251"/>
        <group_elm idref="ID1412546252"/>
        <group_elm idref="ID1412546256"/>
        <group_elm idref="ID1412546259"/>
        <group_elm idref="ID1412546261"/>
        <group_elm idref="ID1412546257"/>
        <group_elm idref="ID1412546258"/>
        <group_elm idref="ID1412546262"/>
        <group_elm idref="ID1412546265"/>
        <group_elm idref="ID1412546267"/>
        <group_elm idref="ID1412546263"/>
        <group_elm idref="ID1412546264"/>
        <group_elm idref="ID1412546268"/>
        <group_elm idref="ID1412546271"/>
        <group_elm idref="ID1412546273"/>
        <group_elm idref="ID1412546269"/>
        <group_elm idref="ID1412546270"/>
        <group_elm idref="ID1412546274"/>
        <group_elm idref="ID1412546277"/>
        <group_elm idref="ID1412546279"/>
        <group_elm idref="ID1412546275"/>
        <group_elm idref="ID1412546276"/>
        <group_elm idref="ID1412546301"/>
        <group_elm idref="ID1412546303"/>
        <group_elm idref="ID1412546305"/>
        <group_elm idref="ID1412546307"/>
        <group_elm idref="ID1412546309"/>
        <group_elm idref="ID1412546311"/>
        <group_elm idref="ID1412546313"/>
        <group_elm idref="ID1412546315"/>
        <group_elm idref="ID1412546317"/>
        <group_elm idref="ID1412546319"/>
        <group_elm idref="ID1412546321"/>
        <group_elm idref="ID1412546323"/>
      </group>
    </page>
    <instances>
      <instance id="ID2149"
                page="ID6"/>
    </instances>
    <options>
      <option name="realtimestamp">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="fair_be">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="global_fairness">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="outputdirectory">
        <value>
          <text>&lt;same as model&gt;</text>
        </value>
      </option>
      <option name="extensions.10005.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10002.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10003.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10001.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10006.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repciavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repcount">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="replastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repstddev">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repsum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="avg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="count">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="firstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="max">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="min">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="ssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="stddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="sum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="variance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="firstupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="interval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedcount">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedlastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedstddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedsum">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
    </options>
    <binders>
      <cpnbinder id="ID2222"
                 x="65"
                 y="152"
                 width="1281"
                 height="701">
        <sheets>
          <cpnsheet id="ID2215"
                    panx="342.905000"
                    pany="267.536250"
                    zoom="0.869974"
                    instance="ID2149">
            <zorder>
              <position value="1"/>
              <position value="3"/>
              <position value="2"/>
              <position value="0"/>
            </zorder>
          </cpnsheet>
        </sheets>
        <zorder>
          <position value="0"/>
        </zorder>
      </cpnbinder>
    </binders>
    <monitorblock name="Monitors"/>
    <IndexNode expanded="true">
      <IndexNode expanded="false"/>
      <IndexNode expanded="false"/>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false">
          <IndexNode expanded="false">
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
          </IndexNode>
          <IndexNode expanded="false">
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
          </IndexNode>
        </IndexNode>
        <IndexNode expanded="false">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
      </IndexNode>
      <IndexNode expanded="true">
        <IndexNode expanded="true">
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
        <IndexNode expanded="true">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="false"/>
      <IndexNode expanded="true"/>
    </IndexNode>
  </cpnet>
</workspaceElements>

==> anc/CPN/cpn-oneway6.xml <==
<?xml version="1.0" encoding="iso-8859-1"?>
<!DOCTYPE workspaceElements PUBLIC "-//CPN//DTD CPNXML 1.0//EN" "http://cpntools.org/DTD/6/cpn.dtd">

<workspaceElements>
  <generator tool="CPN Tools"
             version="4.0.1"
             format="6"/>
  <cpnet>
    <globbox>
      <block id="ID1412310166">
        <id>Standard priorities</id>
        <ml id="ID1412310255">val P_HIGH = 100;
          <layout>val P_HIGH = 100;</layout>
        </ml>
        <ml id="ID1412310292">val P_NORMAL = 1000;
          <layout>val P_NORMAL = 1000;</layout>
        </ml>
        <ml id="ID1412310322">val P_LOW = 10000;
          <layout>val P_LOW = 10000;</layout>
        </ml>
      </block>
      <block id="ID1">
        <id>Standard declarations</id>
        <ml id="ID1412336273">val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];
          <layout>val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412338020">val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];
          <layout>val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412435956">val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];
          <layout>val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];</layout>
        </ml>
        <ml id="ID1412452551">val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];
          <layout>val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];</layout>
        </ml>
        <ml id="ID1412454877">val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];
          <layout>val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413534918">val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];
          <layout>val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413536149">val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];
          <layout>val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <ml id="ID1413536987">val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];
          <layout>val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <color id="ID85042">
          <id>UNIT</id>
          <unit/>
          <layout>colset UNIT = unit;</layout>
        </color>
        <color id="ID4">
          <id>BOOL</id>
          <bool/>
        </color>
        <color id="ID3">
          <id>INT</id>
          <int/>
        </color>
        <color id="ID1412312409">
          <id>INTINF</id>
          <intinf/>
          <layout>colset INTINF = intinf;</layout>
        </color>
        <color id="ID1412312425">
          <id>TIME</id>
          <time/>
          <layout>colset TIME = time;</layout>
        </color>
        <color id="ID1412322990">
          <id>REAL</id>
          <real/>
          <layout>colset REAL = real;</layout>
        </color>
        <color id="ID5">
          <id>STRING</id>
          <string/>
        </color>
        <var id="ID1412323931">
          <type>
            <id>INT</id>
          </type>
          <id>i</id>
          <id>n</id>
          <layout>var i,n:INT;</layout>
        </var>
        <color id="ID1412324696">
          <id>DATA</id>
          <product>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
          </product>
          <layout>colset DATA= product INT*INT*INT*INT*INT*INT*INT*INT*INT*INT;</layout>
        </color>
        <var id="ID1412324803">
          <type>
            <id>INT</id>
          </type>
          <id>p0</id>
          <id>p1</id>
          <id>p2</id>
          <id>p3</id>
          <id>p4</id>
          <id>p5</id>
          <id>p6</id>
          <id>p7</id>
          <id>ra</id>
          <id>rb</id>
          <layout>var p0,p1,p2,p3,p4,p5,p6,p7,ra,rb:INT;</layout>
        </var>
        <ml id="ID1412332865">fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);
          <layout>fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);</layout>
        </ml>
      </block>
    </globbox>
    <page id="ID6">
      <pageattr name="NFM"/>
      <place id="ID1412323371">
        <posattr x="491.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>Data</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323372">
          <posattr x="531.000000"
                   y="-779.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1412323373">
          <posattr x="578.000000"
                   y="-721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <place id="ID1413610599">
        <posattr x="862.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arrived</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1413610600">
          <posattr x="902.000000"
                   y="-989.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1413610601">
          <posattr x="967.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">0`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <trans id="ID1412323394"
             explicit="false">
        <posattr x="1236.000000"
                 y="-348.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving0</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412323395">
          <posattr x="1303.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0&lt;6 andalso 
sel(T0,p0+1)&lt;&gt;sel(T1,p1) andalso
sel(T0,p0+1)&lt;&gt;sel(T2,p2) andalso
sel(T0,p0+1)&lt;&gt;sel(T3,p3) andalso
sel(T0,p0+1)&lt;&gt;sel(T4,p4) andalso
sel(T0,p0+1)&lt;&gt;sel(T5,p5) andalso
sel(T0,p0+1)&lt;&gt;sel(T6,p6) andalso
sel(T0,p0+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A0,p0+1)&lt;=7 andalso
rb+sel(B0,p0+1)&lt;=7]</text>
        </cond>
        <time id="ID1412323396">
          <posattr x="1280.500000"
                   y="-317.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412323397">
          <posattr x="1300.500000"
                   y="-400.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412323399">
          <posattr x="1168.000000"
                   y="-379.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412349073"
             explicit="false">
        <posattr x="1218.000000"
                 y="-572.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving1</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412349074">
          <posattr x="1319.500000"
                   y="-469.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p1&lt;6 andalso 
sel(T1,p1+1)&lt;&gt;sel(T0,p0) andalso
sel(T1,p1+1)&lt;&gt;sel(T2,p2) andalso 
sel(T1,p1+1)&lt;&gt;sel(T3,p3) andalso
sel(T1,p1+1)&lt;&gt;sel(T4,p4) andalso
sel(T1,p1+1)&lt;&gt;sel(T5,p5) andalso
sel(T1,p1+1)&lt;&gt;sel(T6,p6) andalso
sel(T1,p1+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A1,p1+1)&lt;=7 andalso
rb+sel(B1,p1+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412349075">
          <posattr x="1262.500000"
                   y="-541.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412349076">
          <posattr x="1282.500000"
                   y="-624.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412349078">
          <posattr x="1150.000000"
                   y="-603.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412433101"
             explicit="false">
        <posattr x="-168.000000"
                 y="-336.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving2</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412433102">
          <posattr x="-226.000000"
                   y="-243.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p2&lt;6 andalso 
sel(T2,p2+1)&lt;&gt;sel(T0,p0) andalso
sel(T2,p2+1)&lt;&gt;sel(T1,p1) andalso 
sel(T2,p2+1)&lt;&gt;sel(T3,p3) andalso 
sel(T2,p2+1)&lt;&gt;sel(T4,p4) andalso
sel(T2,p2+1)&lt;&gt;sel(T5,p5) andalso
sel(T2,p2+1)&lt;&gt;sel(T6,p6) andalso
sel(T2,p2+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A2,p2+1)&lt;=7 andalso
rb+sel(B2,p2+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412433103">
          <posattr x="-123.500000"
                   y="-305.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412433104">
          <posattr x="-103.500000"
                   y="-388.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412433106">
          <posattr x="-236.000000"
                   y="-367.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436530"
             explicit="false">
        <posattr x="-157.000000"
                 y="-546.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving3</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436531">
          <posattr x="-227.000000"
                   y="-448.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p3&lt;0 andalso 
sel(T3,p3+1)&lt;&gt;sel(T0,p0) andalso
sel(T3,p3+1)&lt;&gt;sel(T1,p1) andalso 
sel(T3,p3+1)&lt;&gt;sel(T2,p2) andalso
sel(T3,p3+1)&lt;&gt;sel(T4,p4) andalso
sel(T3,p3+1)&lt;&gt;sel(T5,p5) andalso
sel(T3,p3+1)&lt;&gt;sel(T6,p6) andalso
sel(T3,p3+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A3,p3+1)&lt;=7 andalso
rb+sel(B3,p3+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436532">
          <posattr x="-112.500000"
                   y="-515.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436533">
          <posattr x="-92.500000"
                   y="-598.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436535">
          <posattr x="-225.000000"
                   y="-577.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436556"
             explicit="false">
        <posattr x="-148.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving4</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436557">
          <posattr x="-227.000000"
                   y="-659.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p4&lt;6 andalso 
sel(T4,p4+1)&lt;&gt;sel(T0,p0) andalso
sel(T4,p4+1)&lt;&gt;sel(T1,p1) andalso 
sel(T4,p4+1)&lt;&gt;sel(T2,p2) andalso
sel(T4,p4+1)&lt;&gt;sel(T3,p3) andalso
sel(T4,p4+1)&lt;&gt;sel(T5,p5) andalso
sel(T4,p4+1)&lt;&gt;sel(T6,p6) andalso
sel(T4,p4+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A4,p4+1)&lt;=7 andalso
rb+sel(B4,p4+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436558">
          <posattr x="-103.500000"
                   y="-725.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436559">
          <posattr x="-83.500000"
                   y="-808.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436561">
          <posattr x="-216.000000"
                   y="-787.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508589"
             explicit="false">
        <posattr x="-126.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving5</text>
        <box w="69.375000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508590">
          <posattr x="-225.687500"
                   y="-869.625000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p5&lt;6 andalso 
sel(T5,p5+1)&lt;&gt;sel(T0,p0) andalso
sel(T5,p5+1)&lt;&gt;sel(T1,p1) andalso 
sel(T5,p5+1)&lt;&gt;sel(T2,p2) andalso
sel(T5,p5+1)&lt;&gt;sel(T3,p3) andalso
sel(T5,p5+1)&lt;&gt;sel(T4,p4) andalso
sel(T5,p5+1)&lt;&gt;sel(T6,p6) andalso
sel(T5,p5+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A5,p5+1)&lt;=7 andalso
rb+sel(B5,p5+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508591">
          <posattr x="-76.812500"
                   y="-935.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508592">
          <posattr x="-56.812500"
                   y="-1018.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508594">
          <posattr x="-198.687500"
                   y="-997.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508657"
             explicit="false">
        <posattr x="1134.000000"
                 y="-1176.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving7</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508658">
          <posattr x="1036.000000"
                   y="-1081.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p7&lt;0 andalso 
sel(T7,p7+1)&lt;&gt;sel(T0,p0) andalso
sel(T7,p7+1)&lt;&gt;sel(T1,p1) andalso 
sel(T7,p7+1)&lt;&gt;sel(T2,p2) andalso
sel(T7,p7+1)&lt;&gt;sel(T3,p3) andalso
sel(T7,p7+1)&lt;&gt;sel(T4,p4) andalso
sel(T7,p7+1)&lt;&gt;sel(T5,p5) andalso
sel(T7,p7+1)&lt;&gt;sel(T6,p6) andalso
ra+sel(A7,p7+1)&lt;6 andalso
rb+sel(B7,p7+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508659">
          <posattr x="1178.500000"
                   y="-1145.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508660">
          <posattr x="1198.500000"
                   y="-1228.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508662">
          <posattr x="1066.000000"
                   y="-1207.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508728"
             explicit="false">
        <posattr x="-126.000000"
                 y="-1155.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving6</text>
        <box w="67.500000"
             h="45.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508729">
          <posattr x="-235.500000"
                   y="-1058.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p6&lt;6 andalso 
sel(T6,p6+1)&lt;&gt;sel(T0,p0) andalso
sel(T6,p6+1)&lt;&gt;sel(T1,p1) andalso 
sel(T6,p6+1)&lt;&gt;sel(T2,p2) andalso
sel(T6,p6+1)&lt;&gt;sel(T3,p3) andalso
sel(T6,p6+1)&lt;&gt;sel(T4,p4) andalso
sel(T6,p6+1)&lt;&gt;sel(T5,p5) andalso
sel(T6,p6+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A6,p6+1)&lt;6 andalso
rb+sel(B6,p6+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508730">
          <posattr x="-77.750000"
                   y="-1121.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508731">
          <posattr x="-57.750000"
                   y="-1209.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508733">
          <posattr x="-197.750000"
                   y="-1188.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413610398"
             explicit="false">
        <posattr x="648.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="1"
                  type="solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arriving</text>
        <box w="69.375000"
             h="49.929697"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413610399">
          <posattr x="734.687500"
                   y="-881.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0=6 andalso 
 p1=6 andalso
 p2=6 andalso
 p3=0 andalso
 p4=6 andalso
 p5=6 andalso
 p6=6 andalso
 p7=0 ]</text>
        </cond>
        <time id="ID1413610400">
          <posattr x="697.187500"
                   y="-930.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413610401">
          <posattr x="717.187500"
                   y="-1022.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413610403">
          <posattr x="575.312500"
                   y="-1001.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <arc id="ID1412323449"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412591454"
                   serial="1">
          <posattr x="658.329911"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323450">
          <posattr x="882.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0+1,p1,p2,p3,p4,p5,p6,p7,
ra+sel(A0,p0+1),rb+sel(B0,p0+1))</text>
        </annot>
      </arc>
      <arc id="ID1412323478"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412592420"
                   serial="1">
          <posattr x="691.842638"
                   y="-362.159446"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323479">
          <posattr x="954.000000"
                   y="-373.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412352708"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581043"
                   serial="1">
          <posattr x="756.000000"
                   y="-559.512174"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412352709">
          <posattr x="871.000000"
                   y="-542.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1+1,p2,p3,p4,p5,p6,p7,
ra+sel(A1,p1+1),rb+sel(B1,p1+1))</text>
        </annot>
      </arc>
      <arc id="ID1412353128"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581976"
                   serial="1">
          <posattr x="768.797790"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412353129">
          <posattr x="948.000000"
                   y="-583.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412433502"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412433775"
                   serial="1">
          <posattr x="361.687500"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433503">
          <posattr x="-14.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2+1,p3,p4,p5,p6,p7,
ra+sel(A2,p2+1),rb+sel(B2,p2+1))</text>
        </annot>
      </arc>
      <arc id="ID1412433591"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412577345"
                   serial="1">
          <posattr x="336.000000"
                   y="-350.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433592">
          <posattr x="253.000000"
                   y="-361.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412439208"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412439210"
                   serial="1">
          <posattr x="378.000000"
                   y="-546.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439209">
          <posattr x="-10.000000"
                   y="-528.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3+1,p4,p5,p6,p7,
ra+sel(A3,p3+1),rb+sel(B3,p3+1))</text>
        </annot>
      </arc>
      <arc id="ID1412439341"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412572793"
                   serial="1">
          <posattr x="362.937500"
                   y="-561.437500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439342">
          <posattr x="253.000000"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412481662"
           orientation="TtoP"
           order="2">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412481663">
          <posattr x="-5.000000"
                   y="-731.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4+1,p5,p6,p7,
ra+sel(A4,p4+1),rb+sel(B4,p4+1))</text>
        </annot>
      </arc>
      <arc id="ID1412482709"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412482710">
          <posattr x="236.000000"
                   y="-774.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413518793"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413518795"
                   serial="1">
          <posattr x="294.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413518794">
          <posattr x="24.000000"
                   y="-948.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5+1,p6,p7,
ra+sel(A5,p5+1),rb+sel(B5,p5+1))</text>
        </annot>
      </arc>
      <arc id="ID1413519051"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519053"
                   serial="1">
          <posattr x="294.000000"
                   y="-985.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519052">
          <posattr x="236.000000"
                   y="-996.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413519843"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519845"
                   serial="1">
          <posattr x="294.000000"
                   y="-1155.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519844">
          <posattr x="28.000000"
                   y="-1137.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6+1,p7,
ra+sel(A6,p6+1),rb+sel(B6,p6+1))</text>
        </annot>
      </arc>
      <arc id="ID1413520113"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413520115"
                   serial="1">
          <posattr x="294.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413520114">
          <posattr x="232.000000"
                   y="-1187.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413522658"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522660"
                   serial="1">
          <posattr x="491.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522659">
          <posattr x="920.000000"
                   y="-1194.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7+1,
ra+sel(A7,p7+1),rb+sel(B7,p7+1))</text>
        </annot>
      </arc>
      <arc id="ID1413522958"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522960"
                   serial="1">
          <posattr x="546.000000"
                   y="-1161.500052"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522959">
          <posattr x="650.000000"
                   y="-1151.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413611304"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1413611305">
          <posattr x="606.000000"
                   y="-833.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
  p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413612987"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1413610599"/>
        <annot id="ID1413612988">
          <posattr x="763.000000"
                   y="-984.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
   p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <constraints/>
      <Aux id="ID1412432353">
        <posattr x="1176.000000"
                 y="-769.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListDeadMarkings()</text>
      </Aux>
      <Aux id="ID1413614045">
        <posattr x="1176.000000"
                 y="-840.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Reachable&apos;(1,60272);</text>
      </Aux>
      <Aux id="ID1413620338">
        <posattr x="1176.000000"
                 y="-731.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfNodes()</text>
      </Aux>
      <Aux id="ID1413620548">
        <posattr x="1176.000000"
                 y="-695.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfSecs()</text>
      </Aux>
      <Aux id="ID1413667556">
        <posattr x="798.000000"
                 y="-743.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (not (Reachable (n,60272s))),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413668117">
        <posattr x="1176.000000"
                 y="-798.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListHomeMarkings ()</text>
      </Aux>
      <Aux id="ID1413668681">
        <posattr x="798.000000"
                 y="-658.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (length(Mark.NFM&apos;arrived 1 n) =1),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413669270">
        <posattr x="1188.637883"
                 y="-901.155880"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>print(NodeDescriptor xxx);</text>
      </Aux>
      <Aux id="ID1413669294">
        <posattr x="1176.000000"
                 y="-662.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>EntireGraphCalculated();</text>
      </Aux>
      <Aux id="ID1413669767">
        <posattr x="855.993008"
                 y="-857.713453"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Text</text>
      </Aux>
    </page>
    <instances>
      <instance id="ID2149"
                page="ID6"/>
    </instances>
    <options>
      <option name="realtimestamp">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="fair_be">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="global_fairness">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="outputdirectory">
        <value>
          <text>&lt;same as model&gt;</text>
        </value>
      </option>
      <option name="extensions.10005.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10002.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10003.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10001.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10006.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repciavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repcount">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="replastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repstddev">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repsum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="avg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="count">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="firstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="max">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="min">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="ssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="stddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="sum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="variance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="firstupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="interval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedcount">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedlastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedstddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedsum">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
    </options>
    <binders>
      <cpnbinder id="ID1412431708"
                 x="67"
                 y="178"
                 width="1204"
                 height="647">
        <sheets>
          <cpnsheet id="ID1412431691"
                    panx="-394.642751"
                    pany="-526.028851"
                    zoom="0.805664"
                    instance="ID2149">
            <zorder>
              <position value="0"/>
            </zorder>
          </cpnsheet>
        </sheets>
        <zorder>
          <position value="0"/>
        </zorder>
      </cpnbinder>
    </binders>
    <monitorblock name="Monitors"/>
    <IndexNode expanded="false">
      <IndexNode expanded="false"/>
      <IndexNode expanded="false"/>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false">
          <IndexNode expanded="false">
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
          </IndexNode>
          <IndexNode expanded="false">
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
          </IndexNode>
        </IndexNode>
        <IndexNode expanded="false">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false">
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
        <IndexNode expanded="true">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="true"/>
      <IndexNode expanded="true"/>
    </IndexNode>
  </cpnet>
</workspaceElements>

==> anc/CPN/cpn-oneway7.xml <==
<?xml version="1.0" encoding="iso-8859-1"?>
<!DOCTYPE workspaceElements PUBLIC "-//CPN//DTD CPNXML 1.0//EN" "http://cpntools.org/DTD/6/cpn.dtd">

<workspaceElements>
  <generator tool="CPN Tools"
             version="4.0.1"
             format="6"/>
  <cpnet>
    <globbox>
      <block id="ID1412310166">
        <id>Standard priorities</id>
        <ml id="ID1412310255">val P_HIGH = 100;
          <layout>val P_HIGH = 100;</layout>
        </ml>
        <ml id="ID1412310292">val P_NORMAL = 1000;
          <layout>val P_NORMAL = 1000;</layout>
        </ml>
        <ml id="ID1412310322">val P_LOW = 10000;
          <layout>val P_LOW = 10000;</layout>
        </ml>
      </block>
      <block id="ID1">
        <id>Standard declarations</id>
        <ml id="ID1412336273">val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];
          <layout>val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412338020">val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];
          <layout>val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412435956">val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];
          <layout>val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];</layout>
        </ml>
        <ml id="ID1412452551">val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];
          <layout>val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];</layout>
        </ml>
        <ml id="ID1412454877">val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];
          <layout>val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413534918">val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];
          <layout>val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413536149">val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];
          <layout>val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <ml id="ID1413536987">val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];
          <layout>val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <color id="ID85042">
          <id>UNIT</id>
          <unit/>
          <layout>colset UNIT = unit;</layout>
        </color>
        <color id="ID4">
          <id>BOOL</id>
          <bool/>
        </color>
        <color id="ID3">
          <id>INT</id>
          <int/>
        </color>
        <color id="ID1412312409">
          <id>INTINF</id>
          <intinf/>
          <layout>colset INTINF = intinf;</layout>
        </color>
        <color id="ID1412312425">
          <id>TIME</id>
          <time/>
          <layout>colset TIME = time;</layout>
        </color>
        <color id="ID1412322990">
          <id>REAL</id>
          <real/>
          <layout>colset REAL = real;</layout>
        </color>
        <color id="ID5">
          <id>STRING</id>
          <string/>
        </color>
        <var id="ID1412323931">
          <type>
            <id>INT</id>
          </type>
          <id>i</id>
          <id>n</id>
          <layout>var i,n:INT;</layout>
        </var>
        <color id="ID1412324696">
          <id>DATA</id>
          <product>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
          </product>
          <layout>colset DATA= product INT*INT*INT*INT*INT*INT*INT*INT*INT*INT;</layout>
        </color>
        <var id="ID1412324803">
          <type>
            <id>INT</id>
          </type>
          <id>p0</id>
          <id>p1</id>
          <id>p2</id>
          <id>p3</id>
          <id>p4</id>
          <id>p5</id>
          <id>p6</id>
          <id>p7</id>
          <id>ra</id>
          <id>rb</id>
          <layout>var p0,p1,p2,p3,p4,p5,p6,p7,ra,rb:INT;</layout>
        </var>
        <ml id="ID1412332865">fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);
          <layout>fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);</layout>
        </ml>
      </block>
    </globbox>
    <page id="ID6">
      <pageattr name="NFM"/>
      <place id="ID1412323371">
        <posattr x="491.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>Data</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323372">
          <posattr x="531.000000"
                   y="-779.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1412323373">
          <posattr x="578.000000"
                   y="-721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <place id="ID1413610599">
        <posattr x="862.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arrived</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1413610600">
          <posattr x="902.000000"
                   y="-989.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1413610601">
          <posattr x="967.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">0`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <trans id="ID1412323394"
             explicit="false">
        <posattr x="1236.000000"
                 y="-348.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving0</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412323395">
          <posattr x="1303.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0&lt;6 andalso 
sel(T0,p0+1)&lt;&gt;sel(T1,p1) andalso
sel(T0,p0+1)&lt;&gt;sel(T2,p2) andalso
sel(T0,p0+1)&lt;&gt;sel(T3,p3) andalso
sel(T0,p0+1)&lt;&gt;sel(T4,p4) andalso
sel(T0,p0+1)&lt;&gt;sel(T5,p5) andalso
sel(T0,p0+1)&lt;&gt;sel(T6,p6) andalso
sel(T0,p0+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A0,p0+1)&lt;=7 andalso
rb+sel(B0,p0+1)&lt;=7]</text>
        </cond>
        <time id="ID1412323396">
          <posattr x="1280.500000"
                   y="-317.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412323397">
          <posattr x="1300.500000"
                   y="-400.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412323399">
          <posattr x="1168.000000"
                   y="-379.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412349073"
             explicit="false">
        <posattr x="1218.000000"
                 y="-572.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving1</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412349074">
          <posattr x="1319.500000"
                   y="-469.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p1&lt;6 andalso 
sel(T1,p1+1)&lt;&gt;sel(T0,p0) andalso
sel(T1,p1+1)&lt;&gt;sel(T2,p2) andalso 
sel(T1,p1+1)&lt;&gt;sel(T3,p3) andalso
sel(T1,p1+1)&lt;&gt;sel(T4,p4) andalso
sel(T1,p1+1)&lt;&gt;sel(T5,p5) andalso
sel(T1,p1+1)&lt;&gt;sel(T6,p6) andalso
sel(T1,p1+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A1,p1+1)&lt;=7 andalso
rb+sel(B1,p1+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412349075">
          <posattr x="1262.500000"
                   y="-541.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412349076">
          <posattr x="1282.500000"
                   y="-624.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412349078">
          <posattr x="1150.000000"
                   y="-603.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412433101"
             explicit="false">
        <posattr x="-168.000000"
                 y="-336.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving2</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412433102">
          <posattr x="-226.000000"
                   y="-243.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p2&lt;6 andalso 
sel(T2,p2+1)&lt;&gt;sel(T0,p0) andalso
sel(T2,p2+1)&lt;&gt;sel(T1,p1) andalso 
sel(T2,p2+1)&lt;&gt;sel(T3,p3) andalso 
sel(T2,p2+1)&lt;&gt;sel(T4,p4) andalso
sel(T2,p2+1)&lt;&gt;sel(T5,p5) andalso
sel(T2,p2+1)&lt;&gt;sel(T6,p6) andalso
sel(T2,p2+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A2,p2+1)&lt;=7 andalso
rb+sel(B2,p2+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412433103">
          <posattr x="-123.500000"
                   y="-305.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412433104">
          <posattr x="-103.500000"
                   y="-388.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412433106">
          <posattr x="-236.000000"
                   y="-367.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436530"
             explicit="false">
        <posattr x="-157.000000"
                 y="-546.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving3</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436531">
          <posattr x="-227.000000"
                   y="-448.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p3&lt;0 andalso 
sel(T3,p3+1)&lt;&gt;sel(T0,p0) andalso
sel(T3,p3+1)&lt;&gt;sel(T1,p1) andalso 
sel(T3,p3+1)&lt;&gt;sel(T2,p2) andalso
sel(T3,p3+1)&lt;&gt;sel(T4,p4) andalso
sel(T3,p3+1)&lt;&gt;sel(T5,p5) andalso
sel(T3,p3+1)&lt;&gt;sel(T6,p6) andalso
sel(T3,p3+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A3,p3+1)&lt;=7 andalso
rb+sel(B3,p3+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436532">
          <posattr x="-112.500000"
                   y="-515.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436533">
          <posattr x="-92.500000"
                   y="-598.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436535">
          <posattr x="-225.000000"
                   y="-577.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436556"
             explicit="false">
        <posattr x="-148.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving4</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436557">
          <posattr x="-227.000000"
                   y="-659.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p4&lt;6 andalso 
sel(T4,p4+1)&lt;&gt;sel(T0,p0) andalso
sel(T4,p4+1)&lt;&gt;sel(T1,p1) andalso 
sel(T4,p4+1)&lt;&gt;sel(T2,p2) andalso
sel(T4,p4+1)&lt;&gt;sel(T3,p3) andalso
sel(T4,p4+1)&lt;&gt;sel(T5,p5) andalso
sel(T4,p4+1)&lt;&gt;sel(T6,p6) andalso
sel(T4,p4+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A4,p4+1)&lt;=7 andalso
rb+sel(B4,p4+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436558">
          <posattr x="-103.500000"
                   y="-725.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436559">
          <posattr x="-83.500000"
                   y="-808.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436561">
          <posattr x="-216.000000"
                   y="-787.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508589"
             explicit="false">
        <posattr x="-126.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving5</text>
        <box w="69.375000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508590">
          <posattr x="-225.687500"
                   y="-869.625000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p5&lt;6 andalso 
sel(T5,p5+1)&lt;&gt;sel(T0,p0) andalso
sel(T5,p5+1)&lt;&gt;sel(T1,p1) andalso 
sel(T5,p5+1)&lt;&gt;sel(T2,p2) andalso
sel(T5,p5+1)&lt;&gt;sel(T3,p3) andalso
sel(T5,p5+1)&lt;&gt;sel(T4,p4) andalso
sel(T5,p5+1)&lt;&gt;sel(T6,p6) andalso
sel(T5,p5+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A5,p5+1)&lt;=7 andalso
rb+sel(B5,p5+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508591">
          <posattr x="-76.812500"
                   y="-935.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508592">
          <posattr x="-56.812500"
                   y="-1018.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508594">
          <posattr x="-198.687500"
                   y="-997.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508657"
             explicit="false">
        <posattr x="1134.000000"
                 y="-1176.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving7</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508658">
          <posattr x="1036.000000"
                   y="-1081.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p7&lt;6 andalso 
sel(T7,p7+1)&lt;&gt;sel(T0,p0) andalso
sel(T7,p7+1)&lt;&gt;sel(T1,p1) andalso 
sel(T7,p7+1)&lt;&gt;sel(T2,p2) andalso
sel(T7,p7+1)&lt;&gt;sel(T3,p3) andalso
sel(T7,p7+1)&lt;&gt;sel(T4,p4) andalso
sel(T7,p7+1)&lt;&gt;sel(T5,p5) andalso
sel(T7,p7+1)&lt;&gt;sel(T6,p6) andalso
ra+sel(A7,p7+1)&lt;6 andalso
rb+sel(B7,p7+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508659">
          <posattr x="1178.500000"
                   y="-1145.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508660">
          <posattr x="1198.500000"
                   y="-1228.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508662">
          <posattr x="1066.000000"
                   y="-1207.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508728"
             explicit="false">
        <posattr x="-126.000000"
                 y="-1155.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving6</text>
        <box w="67.500000"
             h="45.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508729">
          <posattr x="-235.500000"
                   y="-1058.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p6&lt;6 andalso 
sel(T6,p6+1)&lt;&gt;sel(T0,p0) andalso
sel(T6,p6+1)&lt;&gt;sel(T1,p1) andalso 
sel(T6,p6+1)&lt;&gt;sel(T2,p2) andalso
sel(T6,p6+1)&lt;&gt;sel(T3,p3) andalso
sel(T6,p6+1)&lt;&gt;sel(T4,p4) andalso
sel(T6,p6+1)&lt;&gt;sel(T5,p5) andalso
sel(T6,p6+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A6,p6+1)&lt;6 andalso
rb+sel(B6,p6+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508730">
          <posattr x="-77.750000"
                   y="-1121.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508731">
          <posattr x="-57.750000"
                   y="-1209.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508733">
          <posattr x="-197.750000"
                   y="-1188.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413610398"
             explicit="false">
        <posattr x="648.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="1"
                  type="solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arriving</text>
        <box w="69.375000"
             h="49.929697"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413610399">
          <posattr x="734.687500"
                   y="-881.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0=6 andalso 
 p1=6 andalso
 p2=6 andalso
 p3=0 andalso
 p4=6 andalso
 p5=6 andalso
 p6=6 andalso
 p7=6 ]</text>
        </cond>
        <time id="ID1413610400">
          <posattr x="697.187500"
                   y="-930.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413610401">
          <posattr x="717.187500"
                   y="-1022.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413610403">
          <posattr x="575.312500"
                   y="-1001.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <arc id="ID1412323449"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412591454"
                   serial="1">
          <posattr x="658.329911"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323450">
          <posattr x="882.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0+1,p1,p2,p3,p4,p5,p6,p7,
ra+sel(A0,p0+1),rb+sel(B0,p0+1))</text>
        </annot>
      </arc>
      <arc id="ID1412323478"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412592420"
                   serial="1">
          <posattr x="691.842638"
                   y="-362.159446"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323479">
          <posattr x="954.000000"
                   y="-373.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412352708"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581043"
                   serial="1">
          <posattr x="756.000000"
                   y="-559.512174"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412352709">
          <posattr x="871.000000"
                   y="-542.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1+1,p2,p3,p4,p5,p6,p7,
ra+sel(A1,p1+1),rb+sel(B1,p1+1))</text>
        </annot>
      </arc>
      <arc id="ID1412353128"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581976"
                   serial="1">
          <posattr x="768.797790"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412353129">
          <posattr x="948.000000"
                   y="-583.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412433502"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412433775"
                   serial="1">
          <posattr x="361.687500"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433503">
          <posattr x="-14.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2+1,p3,p4,p5,p6,p7,
ra+sel(A2,p2+1),rb+sel(B2,p2+1))</text>
        </annot>
      </arc>
      <arc id="ID1412433591"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412577345"
                   serial="1">
          <posattr x="336.000000"
                   y="-350.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433592">
          <posattr x="253.000000"
                   y="-361.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412439208"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412439210"
                   serial="1">
          <posattr x="378.000000"
                   y="-546.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439209">
          <posattr x="-10.000000"
                   y="-528.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3+1,p4,p5,p6,p7,
ra+sel(A3,p3+1),rb+sel(B3,p3+1))</text>
        </annot>
      </arc>
      <arc id="ID1412439341"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Red"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Red"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412572793"
                   serial="1">
          <posattr x="362.937500"
                   y="-561.437500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439342">
          <posattr x="253.000000"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Red"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Red"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412481662"
           orientation="TtoP"
           order="2">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412481663">
          <posattr x="-5.000000"
                   y="-731.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4+1,p5,p6,p7,
ra+sel(A4,p4+1),rb+sel(B4,p4+1))</text>
        </annot>
      </arc>
      <arc id="ID1412482709"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412482710">
          <posattr x="236.000000"
                   y="-774.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413518793"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413518795"
                   serial="1">
          <posattr x="294.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413518794">
          <posattr x="24.000000"
                   y="-948.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5+1,p6,p7,
ra+sel(A5,p5+1),rb+sel(B5,p5+1))</text>
        </annot>
      </arc>
      <arc id="ID1413519051"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519053"
                   serial="1">
          <posattr x="294.000000"
                   y="-985.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519052">
          <posattr x="236.000000"
                   y="-996.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413519843"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519845"
                   serial="1">
          <posattr x="294.000000"
                   y="-1155.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519844">
          <posattr x="28.000000"
                   y="-1137.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6+1,p7,
ra+sel(A6,p6+1),rb+sel(B6,p6+1))</text>
        </annot>
      </arc>
      <arc id="ID1413520113"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413520115"
                   serial="1">
          <posattr x="294.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413520114">
          <posattr x="232.000000"
                   y="-1187.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413522658"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522660"
                   serial="1">
          <posattr x="491.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522659">
          <posattr x="920.000000"
                   y="-1194.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7+1,
ra+sel(A7,p7+1),rb+sel(B7,p7+1))</text>
        </annot>
      </arc>
      <arc id="ID1413522958"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522960"
                   serial="1">
          <posattr x="546.000000"
                   y="-1161.500052"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522959">
          <posattr x="650.000000"
                   y="-1151.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413611304"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1413611305">
          <posattr x="606.000000"
                   y="-833.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
  p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413612987"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1413610599"/>
        <annot id="ID1413612988">
          <posattr x="763.000000"
                   y="-984.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
   p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <constraints/>
      <Aux id="ID1412432353">
        <posattr x="1176.000000"
                 y="-769.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListDeadMarkings()</text>
      </Aux>
      <Aux id="ID1413614045">
        <posattr x="1176.000000"
                 y="-840.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Reachable&apos;(1,60272);</text>
      </Aux>
      <Aux id="ID1413620338">
        <posattr x="1176.000000"
                 y="-731.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfNodes()</text>
      </Aux>
      <Aux id="ID1413620548">
        <posattr x="1176.000000"
                 y="-695.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfSecs()</text>
      </Aux>
      <Aux id="ID1413667556">
        <posattr x="798.000000"
                 y="-743.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (not (Reachable (n,60272s))),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413668117">
        <posattr x="1176.000000"
                 y="-798.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListHomeMarkings ()</text>
      </Aux>
      <Aux id="ID1413668681">
        <posattr x="798.000000"
                 y="-658.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (length(Mark.NFM&apos;arrived 1 n) =1),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413669270">
        <posattr x="1188.637883"
                 y="-901.155880"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>print(NodeDescriptor xxx);</text>
      </Aux>
      <Aux id="ID1413669294">
        <posattr x="1176.000000"
                 y="-662.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>EntireGraphCalculated();</text>
      </Aux>
      <Aux id="ID1413669767">
        <posattr x="855.993008"
                 y="-857.713453"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Text</text>
      </Aux>
    </page>
    <instances>
      <instance id="ID2149"
                page="ID6"/>
    </instances>
    <options>
      <option name="realtimestamp">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="fair_be">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="global_fairness">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="outputdirectory">
        <value>
          <text>&lt;same as model&gt;</text>
        </value>
      </option>
      <option name="extensions.10005.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10002.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10003.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10001.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10006.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repciavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repcount">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="replastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repstddev">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repsum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="avg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="count">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="firstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="max">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="min">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="ssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="stddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="sum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="variance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="firstupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="interval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedcount">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedlastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedstddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedsum">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
    </options>
    <binders>
      <cpnbinder id="ID1412431708"
                 x="98"
                 y="180"
                 width="1204"
                 height="647">
        <sheets>
          <cpnsheet id="ID1412431691"
                    panx="-587.642751"
                    pany="-769.028851"
                    zoom="0.805664"
                    instance="ID2149">
            <zorder>
              <position value="0"/>
            </zorder>
          </cpnsheet>
        </sheets>
        <zorder>
          <position value="0"/>
        </zorder>
      </cpnbinder>
    </binders>
    <monitorblock name="Monitors"/>
    <IndexNode expanded="false">
      <IndexNode expanded="false"/>
      <IndexNode expanded="false"/>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false">
          <IndexNode expanded="false">
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
          </IndexNode>
          <IndexNode expanded="false">
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
          </IndexNode>
        </IndexNode>
        <IndexNode expanded="false">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false">
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
        <IndexNode expanded="true">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="true"/>
      <IndexNode expanded="true"/>
    </IndexNode>
  </cpnet>
</workspaceElements>

==> anc/CPN/cpn-oneway8.xml <==
<?xml version="1.0" encoding="iso-8859-1"?>
<!DOCTYPE workspaceElements PUBLIC "-//CPN//DTD CPNXML 1.0//EN" "http://cpntools.org/DTD/6/cpn.dtd">

<workspaceElements>
  <generator tool="CPN Tools"
             version="4.0.1"
             format="6"/>
  <cpnet>
    <globbox>
      <block id="ID1412310166">
        <id>Standard priorities</id>
        <ml id="ID1412310255">val P_HIGH = 100;
          <layout>val P_HIGH = 100;</layout>
        </ml>
        <ml id="ID1412310292">val P_NORMAL = 1000;
          <layout>val P_NORMAL = 1000;</layout>
        </ml>
        <ml id="ID1412310322">val P_LOW = 10000;
          <layout>val P_LOW = 10000;</layout>
        </ml>
      </block>
      <block id="ID1">
        <id>Standard declarations</id>
        <ml id="ID1412336273">val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];
          <layout>val T0 = [1,9,10,13,15,20,23];
val A0 = [0,0,0,1,0,0-1,0];
val B0 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412338020">val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];
          <layout>val T1 = [3,9,10,13,15,20,24];
val A1 = [0,0,0,1,0,0-1,0];
val B1 = [0,0,0,1,0,0-1,0];</layout>
        </ml>
        <ml id="ID1412435956">val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];
          <layout>val T2= [ 5,27,11,13,16,20,25];
val A2 = [0, 0, 1,0-1, 0, 1, 0];
val B2 =  [0, 0, 1,0-1, 0, 0, 0];</layout>
        </ml>
        <ml id="ID1412452551">val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];
          <layout>val T3 = [ 7,27,11,13,16,20,26];
val A3 = [0, 0, 1,0-1, 0, 0, 0];
val B3 = [0, 0, 1,0-1, 0, 1, 0];</layout>
        </ml>
        <ml id="ID1412454877">val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];
          <layout>val T4 = [23,22,17,18,11, 9, 2];
val A4= [0, 1, 0, 0, 0,0-1, 0];
val B4 = [0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413534918">val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];
          <layout>val T5= [24,22,17,18,11, 9, 4];
val A5= [0, 1, 0, 0, 0,0-1, 0];
val B5 =[0, 1, 0, 0, 0,0-1, 0];</layout>
        </ml>
        <ml id="ID1413536149">val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];
          <layout>val T6 = [25,22,17,18,12,27, 6];
val A6 = [1, 0, 0, 0,0-1, 0, 0];
val B6 = [0, 1, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <ml id="ID1413536987">val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];
          <layout>val T7= [26,22,17,18,12,27, 8];
val A7 = [0, 1, 0, 0,0-1, 0, 0];
val B7= [1, 0, 0, 0,0-1, 0, 0];</layout>
        </ml>
        <color id="ID85042">
          <id>UNIT</id>
          <unit/>
          <layout>colset UNIT = unit;</layout>
        </color>
        <color id="ID4">
          <id>BOOL</id>
          <bool/>
        </color>
        <color id="ID3">
          <id>INT</id>
          <int/>
        </color>
        <color id="ID1412312409">
          <id>INTINF</id>
          <intinf/>
          <layout>colset INTINF = intinf;</layout>
        </color>
        <color id="ID1412312425">
          <id>TIME</id>
          <time/>
          <layout>colset TIME = time;</layout>
        </color>
        <color id="ID1412322990">
          <id>REAL</id>
          <real/>
          <layout>colset REAL = real;</layout>
        </color>
        <color id="ID5">
          <id>STRING</id>
          <string/>
        </color>
        <var id="ID1412323931">
          <type>
            <id>INT</id>
          </type>
          <id>i</id>
          <id>n</id>
          <layout>var i,n:INT;</layout>
        </var>
        <color id="ID1412324696">
          <id>DATA</id>
          <product>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
            <id>INT</id>
          </product>
          <layout>colset DATA= product INT*INT*INT*INT*INT*INT*INT*INT*INT*INT;</layout>
        </color>
        <var id="ID1412324803">
          <type>
            <id>INT</id>
          </type>
          <id>p0</id>
          <id>p1</id>
          <id>p2</id>
          <id>p3</id>
          <id>p4</id>
          <id>p5</id>
          <id>p6</id>
          <id>p7</id>
          <id>ra</id>
          <id>rb</id>
          <layout>var p0,p1,p2,p3,p4,p5,p6,p7,ra,rb:INT;</layout>
        </var>
        <ml id="ID1412332865">fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);
          <layout>fun sel (ll,n) = 
  if (n=0) 
    then hd(ll)   else sel(tl(ll),n-1);</layout>
        </ml>
      </block>
    </globbox>
    <page id="ID6">
      <pageattr name="NFM"/>
      <place id="ID1412323371">
        <posattr x="491.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Blue"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Blue"
                  bold="false"/>
        <text>Data</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1412323372">
          <posattr x="531.000000"
                   y="-779.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1412323373">
          <posattr x="578.000000"
                   y="-721.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Blue"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Blue"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">1`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <place id="ID1413610599">
        <posattr x="862.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="2"
                  type="Solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arrived</text>
        <ellipse w="60.000000"
                 h="40.000000"/>
        <token x="-10.000000"
               y="0.000000"/>
        <marking x="0.000000"
                 y="0.000000"
                 hidden="false">
          <snap snap_id="0"
                anchor.horizontal="0"
                anchor.vertical="0"/>
        </marking>
        <type id="ID1413610600">
          <posattr x="902.000000"
                   y="-989.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">DATA</text>
        </type>
        <initmark id="ID1413610601">
          <posattr x="967.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">0`(0,0,0,0,0,0,0,0,1,1)</text>
        </initmark>
      </place>
      <trans id="ID1412323394"
             explicit="false">
        <posattr x="1236.000000"
                 y="-348.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving0</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412323395">
          <posattr x="1303.000000"
                   y="-242.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0&lt;6 andalso 
sel(T0,p0+1)&lt;&gt;sel(T1,p1) andalso
sel(T0,p0+1)&lt;&gt;sel(T2,p2) andalso
sel(T0,p0+1)&lt;&gt;sel(T3,p3) andalso
sel(T0,p0+1)&lt;&gt;sel(T4,p4) andalso
sel(T0,p0+1)&lt;&gt;sel(T5,p5) andalso
sel(T0,p0+1)&lt;&gt;sel(T6,p6) andalso
sel(T0,p0+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A0,p0+1)&lt;=7 andalso
rb+sel(B0,p0+1)&lt;=7]</text>
        </cond>
        <time id="ID1412323396">
          <posattr x="1280.500000"
                   y="-317.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412323397">
          <posattr x="1300.500000"
                   y="-400.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412323399">
          <posattr x="1168.000000"
                   y="-379.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412349073"
             explicit="false">
        <posattr x="1218.000000"
                 y="-572.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving1</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412349074">
          <posattr x="1319.500000"
                   y="-469.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p1&lt;6 andalso 
sel(T1,p1+1)&lt;&gt;sel(T0,p0) andalso
sel(T1,p1+1)&lt;&gt;sel(T2,p2) andalso 
sel(T1,p1+1)&lt;&gt;sel(T3,p3) andalso
sel(T1,p1+1)&lt;&gt;sel(T4,p4) andalso
sel(T1,p1+1)&lt;&gt;sel(T5,p5) andalso
sel(T1,p1+1)&lt;&gt;sel(T6,p6) andalso
sel(T1,p1+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A1,p1+1)&lt;=7 andalso
rb+sel(B1,p1+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412349075">
          <posattr x="1262.500000"
                   y="-541.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412349076">
          <posattr x="1282.500000"
                   y="-624.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412349078">
          <posattr x="1150.000000"
                   y="-603.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412433101"
             explicit="false">
        <posattr x="-168.000000"
                 y="-336.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving2</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412433102">
          <posattr x="-226.000000"
                   y="-243.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p2&lt;6 andalso 
sel(T2,p2+1)&lt;&gt;sel(T0,p0) andalso
sel(T2,p2+1)&lt;&gt;sel(T1,p1) andalso 
sel(T2,p2+1)&lt;&gt;sel(T3,p3) andalso 
sel(T2,p2+1)&lt;&gt;sel(T4,p4) andalso
sel(T2,p2+1)&lt;&gt;sel(T5,p5) andalso
sel(T2,p2+1)&lt;&gt;sel(T6,p6) andalso
sel(T2,p2+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A2,p2+1)&lt;=7 andalso
rb+sel(B2,p2+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412433103">
          <posattr x="-123.500000"
                   y="-305.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412433104">
          <posattr x="-103.500000"
                   y="-388.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412433106">
          <posattr x="-236.000000"
                   y="-367.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436530"
             explicit="false">
        <posattr x="-157.000000"
                 y="-546.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving3</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436531">
          <posattr x="-227.000000"
                   y="-448.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p3&lt;6 andalso 
sel(T3,p3+1)&lt;&gt;sel(T0,p0) andalso
sel(T3,p3+1)&lt;&gt;sel(T1,p1) andalso 
sel(T3,p3+1)&lt;&gt;sel(T2,p2) andalso
sel(T3,p3+1)&lt;&gt;sel(T4,p4) andalso
sel(T3,p3+1)&lt;&gt;sel(T5,p5) andalso
sel(T3,p3+1)&lt;&gt;sel(T6,p6) andalso
sel(T3,p3+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A3,p3+1)&lt;=7 andalso
rb+sel(B3,p3+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436532">
          <posattr x="-112.500000"
                   y="-515.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436533">
          <posattr x="-92.500000"
                   y="-598.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436535">
          <posattr x="-225.000000"
                   y="-577.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1412436556"
             explicit="false">
        <posattr x="-148.000000"
                 y="-756.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving4</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1412436557">
          <posattr x="-227.000000"
                   y="-659.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p4&lt;6 andalso 
sel(T4,p4+1)&lt;&gt;sel(T0,p0) andalso
sel(T4,p4+1)&lt;&gt;sel(T1,p1) andalso 
sel(T4,p4+1)&lt;&gt;sel(T2,p2) andalso
sel(T4,p4+1)&lt;&gt;sel(T3,p3) andalso
sel(T4,p4+1)&lt;&gt;sel(T5,p5) andalso
sel(T4,p4+1)&lt;&gt;sel(T6,p6) andalso
sel(T4,p4+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A4,p4+1)&lt;=7 andalso
rb+sel(B4,p4+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1412436558">
          <posattr x="-103.500000"
                   y="-725.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1412436559">
          <posattr x="-83.500000"
                   y="-808.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1412436561">
          <posattr x="-216.000000"
                   y="-787.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508589"
             explicit="false">
        <posattr x="-126.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving5</text>
        <box w="69.375000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508590">
          <posattr x="-225.687500"
                   y="-869.625000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p5&lt;6 andalso 
sel(T5,p5+1)&lt;&gt;sel(T0,p0) andalso
sel(T5,p5+1)&lt;&gt;sel(T1,p1) andalso 
sel(T5,p5+1)&lt;&gt;sel(T2,p2) andalso
sel(T5,p5+1)&lt;&gt;sel(T3,p3) andalso
sel(T5,p5+1)&lt;&gt;sel(T4,p4) andalso
sel(T5,p5+1)&lt;&gt;sel(T6,p6) andalso
sel(T5,p5+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A5,p5+1)&lt;=7 andalso
rb+sel(B5,p5+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508591">
          <posattr x="-76.812500"
                   y="-935.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508592">
          <posattr x="-56.812500"
                   y="-1018.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508594">
          <posattr x="-198.687500"
                   y="-997.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508657"
             explicit="false">
        <posattr x="1134.000000"
                 y="-1176.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving7</text>
        <box w="60.000000"
             h="40.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508658">
          <posattr x="1036.000000"
                   y="-1081.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p7&lt;6 andalso 
sel(T7,p7+1)&lt;&gt;sel(T0,p0) andalso
sel(T7,p7+1)&lt;&gt;sel(T1,p1) andalso 
sel(T7,p7+1)&lt;&gt;sel(T2,p2) andalso
sel(T7,p7+1)&lt;&gt;sel(T3,p3) andalso
sel(T7,p7+1)&lt;&gt;sel(T4,p4) andalso
sel(T7,p7+1)&lt;&gt;sel(T5,p5) andalso
sel(T7,p7+1)&lt;&gt;sel(T6,p6) andalso
ra+sel(A7,p7+1)&lt;6 andalso
rb+sel(B7,p7+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508659">
          <posattr x="1178.500000"
                   y="-1145.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508660">
          <posattr x="1198.500000"
                   y="-1228.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508662">
          <posattr x="1066.000000"
                   y="-1207.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413508728"
             explicit="false">
        <posattr x="-126.000000"
                 y="-1155.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <text>moving6</text>
        <box w="67.500000"
             h="45.000000"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413508729">
          <posattr x="-235.500000"
                   y="-1058.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p6&lt;6 andalso 
sel(T6,p6+1)&lt;&gt;sel(T0,p0) andalso
sel(T6,p6+1)&lt;&gt;sel(T1,p1) andalso 
sel(T6,p6+1)&lt;&gt;sel(T2,p2) andalso
sel(T6,p6+1)&lt;&gt;sel(T3,p3) andalso
sel(T6,p6+1)&lt;&gt;sel(T4,p4) andalso
sel(T6,p6+1)&lt;&gt;sel(T5,p5) andalso
sel(T6,p6+1)&lt;&gt;sel(T7,p7) andalso
ra+sel(A6,p6+1)&lt;6 andalso
rb+sel(B6,p6+1)&lt;=7 ]</text>
        </cond>
        <time id="ID1413508730">
          <posattr x="-77.750000"
                   y="-1121.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413508731">
          <posattr x="-57.750000"
                   y="-1209.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413508733">
          <posattr x="-197.750000"
                   y="-1188.500000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <trans id="ID1413610398"
             explicit="false">
        <posattr x="648.000000"
                 y="-966.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Green"
                  thick="1"
                  type="solid"/>
        <textattr colour="Green"
                  bold="false"/>
        <text>arriving</text>
        <box w="69.375000"
             h="49.929697"/>
        <binding x="7.200000"
                 y="-3.000000"/>
        <cond id="ID1413610399">
          <posattr x="734.687500"
                   y="-881.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">[p0=6 andalso 
 p1=6 andalso
 p2=6 andalso
 p3=6 andalso
 p4=6 andalso
 p5=6 andalso
 p6=6 andalso
 p7=6 ]</text>
        </cond>
        <time id="ID1413610400">
          <posattr x="697.187500"
                   y="-930.035151"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </time>
        <code id="ID1413610401">
          <posattr x="717.187500"
                   y="-1022.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </code>
        <priority id="ID1413610403">
          <posattr x="575.312500"
                   y="-1001.964849"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Green"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Green"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1"/>
        </priority>
      </trans>
      <arc id="ID1412323449"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412591454"
                   serial="1">
          <posattr x="658.329911"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323450">
          <posattr x="882.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0+1,p1,p2,p3,p4,p5,p6,p7,
ra+sel(A0,p0+1),rb+sel(B0,p0+1))</text>
        </annot>
      </arc>
      <arc id="ID1412323478"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412323394"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412592420"
                   serial="1">
          <posattr x="691.842638"
                   y="-362.159446"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412323479">
          <posattr x="954.000000"
                   y="-373.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412352708"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581043"
                   serial="1">
          <posattr x="756.000000"
                   y="-559.512174"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412352709">
          <posattr x="871.000000"
                   y="-542.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1+1,p2,p3,p4,p5,p6,p7,
ra+sel(A1,p1+1),rb+sel(B1,p1+1))</text>
        </annot>
      </arc>
      <arc id="ID1412353128"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412349073"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412581976"
                   serial="1">
          <posattr x="768.797790"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412353129">
          <posattr x="948.000000"
                   y="-583.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412433502"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412433775"
                   serial="1">
          <posattr x="361.687500"
                   y="-336.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433503">
          <posattr x="-14.000000"
                   y="-318.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2+1,p3,p4,p5,p6,p7,
ra+sel(A2,p2+1),rb+sel(B2,p2+1))</text>
        </annot>
      </arc>
      <arc id="ID1412433591"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412433101"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412577345"
                   serial="1">
          <posattr x="336.000000"
                   y="-350.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412433592">
          <posattr x="253.000000"
                   y="-361.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412439208"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412439210"
                   serial="1">
          <posattr x="378.000000"
                   y="-546.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439209">
          <posattr x="-10.000000"
                   y="-528.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3+1,p4,p5,p6,p7,
ra+sel(A3,p3+1),rb+sel(B3,p3+1))</text>
        </annot>
      </arc>
      <arc id="ID1412439341"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436530"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1412572793"
                   serial="1">
          <posattr x="362.937500"
                   y="-561.437500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1412439342">
          <posattr x="253.000000"
                   y="-572.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1412481662"
           orientation="TtoP"
           order="2">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412481663">
          <posattr x="-5.000000"
                   y="-731.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4+1,p5,p6,p7,
ra+sel(A4,p4+1),rb+sel(B4,p4+1))</text>
        </annot>
      </arc>
      <arc id="ID1412482709"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1412436556"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1412482710">
          <posattr x="236.000000"
                   y="-774.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413518793"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413518795"
                   serial="1">
          <posattr x="294.000000"
                   y="-966.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413518794">
          <posattr x="24.000000"
                   y="-948.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5+1,p6,p7,
ra+sel(A5,p5+1),rb+sel(B5,p5+1))</text>
        </annot>
      </arc>
      <arc id="ID1413519051"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508589"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519053"
                   serial="1">
          <posattr x="294.000000"
                   y="-985.187500"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519052">
          <posattr x="236.000000"
                   y="-996.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413519843"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413519845"
                   serial="1">
          <posattr x="294.000000"
                   y="-1155.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413519844">
          <posattr x="28.000000"
                   y="-1137.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6+1,p7,
ra+sel(A6,p6+1),rb+sel(B6,p6+1))</text>
        </annot>
      </arc>
      <arc id="ID1413520113"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508728"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413520115"
                   serial="1">
          <posattr x="294.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413520114">
          <posattr x="232.000000"
                   y="-1187.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413522658"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522660"
                   serial="1">
          <posattr x="491.000000"
                   y="-1176.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522659">
          <posattr x="920.000000"
                   y="-1194.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7+1,
ra+sel(A7,p7+1),rb+sel(B7,p7+1))</text>
        </annot>
      </arc>
      <arc id="ID1413522958"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413508657"/>
        <placeend idref="ID1412323371"/>
        <bendpoint id="ID1413522960"
                   serial="1">
          <posattr x="546.000000"
                   y="-1161.500052"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
        </bendpoint>
        <annot id="ID1413522959">
          <posattr x="650.000000"
                   y="-1151.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413611304"
           orientation="PtoT"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1412323371"/>
        <annot id="ID1413611305">
          <posattr x="606.000000"
                   y="-833.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
  p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <arc id="ID1413612987"
           orientation="TtoP"
           order="1">
        <posattr x="0.000000"
                 y="0.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <arrowattr headsize="1.200000"
                   currentcyckle="2"/>
        <transend idref="ID1413610398"/>
        <placeend idref="ID1413610599"/>
        <annot id="ID1413612988">
          <posattr x="763.000000"
                   y="-984.000000"/>
          <fillattr colour="White"
                    pattern="Solid"
                    filled="false"/>
          <lineattr colour="Black"
                    thick="0"
                    type="Solid"/>
          <textattr colour="Black"
                    bold="false"/>
          <text tool="CPN Tools"
                version="4.0.1">(p0,p1,p2,p3,p4,
   p5,p6,p7,ra,rb)</text>
        </annot>
      </arc>
      <constraints/>
      <Aux id="ID1412432353">
        <posattr x="1176.000000"
                 y="-769.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListDeadMarkings()</text>
      </Aux>
      <Aux id="ID1413614045">
        <posattr x="1176.000000"
                 y="-840.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Reachable&apos;(1,60272);</text>
      </Aux>
      <Aux id="ID1413620338">
        <posattr x="1176.000000"
                 y="-731.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfNodes()</text>
      </Aux>
      <Aux id="ID1413620548">
        <posattr x="1176.000000"
                 y="-695.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>NoOfSecs()</text>
      </Aux>
      <Aux id="ID1413667556">
        <posattr x="798.000000"
                 y="-743.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (not (Reachable (n,60272s))),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413668117">
        <posattr x="1176.000000"
                 y="-798.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>ListHomeMarkings ()</text>
      </Aux>
      <Aux id="ID1413668681">
        <posattr x="798.000000"
                 y="-658.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>SearchNodes(EntireGraph,  
  fn n =&gt; (length(Mark.NFM&apos;arrived 1 n) =1),  
  NoLimit ,  fn n =&gt; n, [], op::)</text>
      </Aux>
      <Aux id="ID1413669270">
        <posattr x="1188.637883"
                 y="-901.155880"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>print(NodeDescriptor xxx);</text>
      </Aux>
      <Aux id="ID1413669294">
        <posattr x="1176.000000"
                 y="-662.000000"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>EntireGraphCalculated();</text>
      </Aux>
      <Aux id="ID1413669767">
        <posattr x="855.993008"
                 y="-857.713453"/>
        <fillattr colour="White"
                  pattern=""
                  filled="false"/>
        <lineattr colour="Black"
                  thick="1"
                  type="Solid"/>
        <textattr colour="Black"
                  bold="false"/>
        <label/>
        <text>Text</text>
      </Aux>
    </page>
    <instances>
      <instance id="ID2149"
                page="ID6"/>
    </instances>
    <options>
      <option name="realtimestamp">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="fair_be">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="global_fairness">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="outputdirectory">
        <value>
          <text>&lt;same as model&gt;</text>
        </value>
      </option>
      <option name="extensions.10005.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10002.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10003.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10001.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="extensions.10006.enable">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repciavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repcount">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="replastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repstddev">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="repsum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="repvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="avg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="count">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="firstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="max">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="min">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="ssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="ssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="stddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="sum">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="variance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="firstupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="interval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="lastupdate">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedavg">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedciavg">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedcount">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedfirstval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedlastval">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedmax">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedmin">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedssquare">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedssqdev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedstddev">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
      <option name="untimedsum">
        <value>
          <boolean>true</boolean>
        </value>
      </option>
      <option name="untimedvariance">
        <value>
          <boolean>false</boolean>
        </value>
      </option>
    </options>
    <binders>
      <cpnbinder id="ID1412431708"
                 x="98"
                 y="180"
                 width="1204"
                 height="647">
        <sheets>
          <cpnsheet id="ID1412431691"
                    panx="-305.642751"
                    pany="-519.028851"
                    zoom="0.805664"
                    instance="ID2149">
            <zorder>
              <position value="0"/>
            </zorder>
          </cpnsheet>
        </sheets>
        <zorder>
          <position value="0"/>
        </zorder>
      </cpnbinder>
    </binders>
    <monitorblock name="Monitors"/>
    <IndexNode expanded="false">
      <IndexNode expanded="false"/>
      <IndexNode expanded="false"/>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false"/>
        <IndexNode expanded="false">
          <IndexNode expanded="false">
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
            <IndexNode expanded="false">
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
              <IndexNode expanded="false"/>
            </IndexNode>
          </IndexNode>
          <IndexNode expanded="false">
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
            <IndexNode expanded="false"/>
          </IndexNode>
        </IndexNode>
        <IndexNode expanded="false">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false"/>
      </IndexNode>
      <IndexNode expanded="false">
        <IndexNode expanded="false">
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
        <IndexNode expanded="true">
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="false"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
          <IndexNode expanded="true"/>
        </IndexNode>
      </IndexNode>
      <IndexNode expanded="true"/>
      <IndexNode expanded="true"/>
    </IndexNode>
  </cpnet>
</workspaceElements>

==> anc/FDR4/fdr4_oneway8par.txt <==
--transparent normal

M0 = < 1, 9,10,13,15,20,23>
M1 = < 3, 9,10,13,15,20,24>
M2 = < 5,27,11,13,16,20,25>
M3 = < 7,27,11,13,16,20,26>
M4 = <23,22,17,18,11, 9, 2>
M5 = <24,22,17,18,11, 9, 4>
M6 = <25,22,17,18,12,27, 6>
M7 = <26,22,17,18,12,27, 8>


  ------ region A: train constraints ------
A0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
A1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
A2 = < 0, 0, 1,-1, 0, 1, 0> -- Y1
A3 = < 0, 0, 1,-1, 0, 0, 0> -- B1
A4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
A5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
A6 = < 0, 0, 0,-1, 0, 0, 0> -- Y2
A7 = < 0, 1, 0,-1, 0, 0, 0> -- B2 
 ------------------------------------------

  ------- region B: train constraints ------
B0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
B1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
B2 = < 0, 0, 1,-1, 0, 0, 0> -- Y1
B3 = < 0, 0, 1,-1, 0, 1, 0> -- B1
B4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
B5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
B6 = < 0, 1, 0,-1, 0, 0, 0> -- Y2
B7 = < 0, 0, 0,-1, 0, 0, 0> -- B2
  ------------------------------------------
 
LA = 7
LB = 7

el(y,x) = if x==0 then head(y) else el(tail(y),x-1)

channel move:{1..27}.{1..27}.{ -1..1}.{ -1..1}
channel arrived


T0(p)=  ( p < 6 &  move!el(M0,p)!el(M0,p+1)!el(A0,p+1)!el(B0,p+1)
 			-> T0(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T1(p)=  ( p < 6 & move!el(M1,p)!el(M1,p+1)!el(A1,p+1)!el(B1,p+1)
			-> T1(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T2(p)=  ( p < 6 & move!el(M2,p)!el(M2,p+1)!el(A2,p+1)!el(B2,p+1)
			-> T2(p+1) )
        [] 
        ( p==6  & arrived -> STOP )

T3(p)=  ( p < 6 & move!el(M3,p)!el(M3,p+1)!el(A3,p+1)!el(B3,p+1)
			-> T3(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T4(p)=  ( p < 6 & move!el(M4,p)!el(M4,p+1)!el(A4,p+1)!el(B4,p+1)
			-> T4(p+1) )
        [] 
        ( p==6 & arrived -> STOP )

T5(p)=  ( p < 6 & move!el(M5,p)!el(M5,p+1)!el(A5,p+1)!el(B5,p+1)
			-> T5(p+1))
        [] 
        ( p== 6 & arrived -> STOP )

T6(p)=  ( p < 6 & move!el(M6,p)!el(M6,p+1)!el(A6,p+1)!el(B6,p+1)
			-> T6(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T7(p)=  ( p < 6 & move!el(M7,p)!el(M7,p+1)!el(A7,p+1)!el(B7,p+1)
			-> T7(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

FPLACE(x) =  
  (move?from:{z | z <-{1..27}, z != x}?to?a?b ->
     ((to == x & BPLACE(x))
       []
      (from !=x & to !=x & FPLACE(x))
     )
  )
   
BPLACE(x) =  
  ( move?from?to:{z | z <-{1..27}, z != x}?a?b ->
     ((from == x & FPLACE(x))
       []
       (from !=x & to !=x & BPLACE(x))
    )
  )


RA(n) = move?x?y!0?b -> RA(n) []
        n >0 & move?x?y!-1?b -> RA(n-1) []
        n<LA & move?x?y!1?b -> RA(n+1)

RB(n) = ( move?x?y?a!0 -> RB(n) )
        []
        ( n >0 & move?x?y?a!-1 -> RB(n-1) )
        []
        ( n<LB & move?x?y?a!1 -> RB(n+1) )
        

        
TRAINS =    T0(0) [|{|arrived|}|] 
           (T1(0) [|{|arrived|}|] 
           (T2(0) [|{|arrived|}|] 
           (T3(0) [|{|arrived|}|] 
           (T4(0) [|{|arrived|}|] 
           (T5(0) [|{|arrived|}|] 
           (T6(0) [|{|arrived|}|]
            T7(0) ))))))

SYS1 =   FPLACE(2) [|{|move|}|] 
       	(FPLACE(4) [|{|move|}|] 
       	(FPLACE(6) [|{|move|}|] 
       	(FPLACE(8) [|{|move|}|] 
       	(FPLACE(27) [|{|move|}|] 
       	(FPLACE(9) [|{|move|}|] 
       	(FPLACE(10) [|{|move|}|] 
       	(FPLACE(11) [|{|move|}|] 
       	(FPLACE(12) [|{|move|}|] 
       	(FPLACE(13) [|{|move|}|] 
       	(FPLACE(15) [|{|move|}|] 
       	(FPLACE(16) [|{|move|}|] 
       	(FPLACE(17) [|{|move|}|] 
       	(FPLACE(18) [|{|move|}|] 
       	(FPLACE(20) [|{|move|}|] 
       	(FPLACE(22) [|{|move|}|] 
       	(BPLACE(1) [|{|move|}|] 
       	(BPLACE(3) [|{|move|}|]
       	(BPLACE(5) [|{|move|}|]
       	(BPLACE(7) [|{|move|}|]
       	(BPLACE(23) [|{|move|}|]
       	(BPLACE(24) [|{|move|}|]
       	(BPLACE(25) [|{|move|}|]
       	(BPLACE(26) [|{|move|}|]
       	(RA(1)  [|{|move|}|] 
      	(RB(1)  [|{|move|}|] 
         TRAINS  )))) )))))))))))))))))))))
       		

-- hide unrelevant channels to improve compression
ASYS= SYS1\{|move|} 

SPEC = arrived -> STOP

assert SPEC [FD= ASYS


-------------------------------------------------------
--     verfication process :
-------------------------------------------------------
--  time ./FDR4.app/Contents/MacOS/refines fdr4_oneway8newsmall.txt
-- > 
-- > Result: Passed
-- >     Visited States: 1636546
-- >     Visited Transitions: 7134234
-- >     Visited Plys: 50
-- >     Estimated Total Storage: 268MB
-- > 
-- > real	0m41.722s
-- > user	1m41.775s
-- > sys	0m7.847s
-- > USED VIRTUAL MEMORY  650MB
-------------------------------------------------------

------------------------
--
--  when LA =8  the second assertion fails withthe counter-example:
--    ("--reveal-taus" for counter-examples)
--
------------------------
--https://www.cs.ox.ac.uk/projects/fdr/manual/optimising/overview.html#identifying-the-problem
------------------------
--- --refinement-storage-file-path /Users/mazzanti/Desktop/FDR4/swap/
--  to the command line version will cause FDR to store temporary data in the two directories. 
------------------------
-- assert P [T= Q :[partial order reduce [hybrid]]
--
--  compression is helpful for two verifications
--CSYS = normal(ASYS)



==> anc/FDR4/fdr4_oneway8seq.txt <==


M0 = < 1, 9,10,13,15,20,23>
M1 = < 3, 9,10,13,15,20,24>
M2 = < 5,27,11,13,16,20,25>
M3 = < 7,27,11,13,16,20,26>
M4 = <23,22,17,18,11, 9, 2>
M5 = <24,22,17,18,11, 9, 4>
M6 = <25,22,17,18,12,27, 6>
M7 = <26,22,17,18,12,27, 8>


  ------ region A: train constraints ------
A0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
A1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
A2 = < 0, 0, 1,-1, 0, 1, 0> -- Y1
A3 = < 0, 0, 1,-1, 0, 0, 0> -- B1
A4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
A5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
A6 = < 0, 0, 0,-1, 0, 0, 0> -- Y2
A7 = < 0, 1, 0,-1, 0, 0, 0> -- B2 
 ------------------------------------------

  ------- region B: train constraints ------
B0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
B1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
B2 = < 0, 0, 1,-1, 0, 0, 0> -- Y1
B3 = < 0, 0, 1,-1, 0, 1, 0> -- B1
B4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
B5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
B6 = < 0, 1, 0,-1, 0, 0, 0> -- Y2
B7 = < 0, 0, 0,-1, 0, 0, 0> -- B2
  ------------------------------------------
LA = 7
LB = 7

el(y,x) = if x==0 then head(y) else el(tail(y),x-1)

--channel move:{1..27}.{1..27}.{ -1..1}.{ -1..1}
channel move
channel  arrived

AllTrains (P0, P1, P2, P3, P4, P5, P6, P7, RA, RB) = 
     (P0 < 6 and    --  train0 has not yet reached all the steps of its mission
      el(T0,P0+1) != el(T1,P1)  and -- next place of train0 not occupied by train1
      el(T0,P0+1) != el(T2,P2)  and -- next place of train0 not occupied by train2
      el(T0,P0+1) != el(T3,P3)  and
      el(T0,P0+1) != el(T4,P4)  and
      el(T0,P0+1) != el(T5,P5)  and
      el(T0,P0+1) != el(T6,P6)  and
      el(T0,P0+1) != el(T7,P7)  and -- next place of train0 not occupied by train7
      RA + el(A0,P0+1) <= LA and  -- progress of train0 does not saturate RA 
      RB + el(B0,P0+1) <= LB     -- progress of train0 does not saturate RB
     )  &
       move -> AllTrains(P0+1,P1,P2,P3,P4,P5,P6,P7,RA+el(A0,P0+1),RB+el(B0,P0+1))
     []
     (P1 < 6 and
      el(T1,P1+1) != el(T0,P0)  and
      el(T1,P1+1) != el(T2,P2)  and
      el(T1,P1+1) != el(T3,P3)  and
      el(T1,P1+1) != el(T4,P4)  and
      el(T1,P1+1) != el(T5,P5)  and
      el(T1,P1+1) != el(T6,P6)  and
      el(T1,P1+1) != el(T7,P7)  and
      RA + el(A1,P1+1) <= LA and    
      RB + el(B1,P1+1) <= LB
     )  &
       move -> AllTrains(P0,P1+1,P2,P3,P4,P5,P6,P7,RA+el(A1,P1+1),RB+el(B1,P1+1))
     []
     (P2 < 6 and
      el(T2,P2+1) != el(T0,P0)  and
      el(T2,P2+1) != el(T1,P1)  and
      el(T2,P2+1) != el(T3,P3)  and
      el(T2,P2+1) != el(T4,P4)  and
      el(T2,P2+1) != el(T5,P5)  and
      el(T2,P2+1) != el(T6,P6)  and
      el(T2,P2+1) != el(T7,P7)  and
      RA + el(A2,P2+1) <= LA and    
      RB + el(B2,P2+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2+1,P3,P4,P5,P6,P7,RA+el(A2,P2+1),RB+el(B2,P2+1))
     []
     (P3 < 6 and
      el(T3,P3+1) != el(T0,P0)  and
      el(T3,P3+1) != el(T1,P1)  and
      el(T3,P3+1) != el(T2,P2)  and
      el(T3,P3+1) != el(T4,P4)  and
      el(T3,P3+1) != el(T5,P5)  and
      el(T3,P3+1) != el(T6,P6)  and
      el(T3,P3+1) != el(T7,P7)  and
      RA + el(A3,P3+1) <= LA and    
      RB + el(B3,P3+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2,P3+1,P4,P5,P6,P7,RA+el(A3,P3+1),RB+el(B3,P3+1))
     []
     (P4 < 6 and
      el(T4,P4+1) != el(T0,P0)  and
      el(T4,P4+1) != el(T1,P1)  and
      el(T4,P4+1) != el(T2,P2)  and
      el(T4,P4+1) != el(T3,P3)  and
      el(T4,P4+1) != el(T5,P5)  and
      el(T4,P4+1) != el(T6,P6)  and
      el(T4,P4+1) != el(T7,P7)  and
      RA + el(A4,P4+1) <= LA and    
      RB + el(B4,P4+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2,P3,P4+1,P5,P6,P7,RA+el(A4,P4+1),RB+el(B4,P4+1))
     []
     (P5 < 6 and
      el(T5,P5+1) != el(T0,P0)  and
      el(T5,P5+1) != el(T1,P1)  and
      el(T5,P5+1) != el(T2,P2)  and
      el(T5,P5+1) != el(T3,P3)  and
      el(T5,P5+1) != el(T4,P4)  and
      el(T5,P5+1) != el(T6,P6)  and
      el(T5,P5+1) != el(T7,P7)  and
      RA + el(A5,P5+1) <= LA and    
      RB + el(B5,P5+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2,P3,P4,P5+1,P6,P7,RA+el(A5,P5+1),RB+el(B5,P5+1))
     []
     (P6 < 6 and
      el(T6,P6+1) != el(T0,P0)  and
      el(T6,P6+1) != el(T1,P1)  and
      el(T6,P6+1) != el(T2,P2)  and
      el(T6,P6+1) != el(T3,P3)  and
      el(T6,P6+1) != el(T4,P4)  and
      el(T6,P6+1) != el(T5,P5)  and
      el(T6,P6+1) != el(T7,P7)  and
      RA + el(A6,P6+1) <= LA and    
      RB + el(B6,P6+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2,P3,P4,P5,P6+1,P7,RA+el(A6,P6+1),RB+el(B6,P6+1))
     []
     (P7 < 6 and
      el(T7,P7+1) != el(T0,P0)  and
      el(T7,P7+1) != el(T1,P1)  and
      el(T7,P7+1) != el(T2,P2)  and
      el(T7,P7+1) != el(T3,P3)  and
      el(T7,P7+1) != el(T4,P4)  and
      el(T7,P7+1) != el(T5,P5)  and
      el(T7,P7+1) != el(T6,P6)  and
      RA + el(A7,P7+1) <= LA and    
      RB + el(B7,P7+1) <= LB
     )  &
       move -> AllTrains(P0,P1,P2,P3,P4,P5,P6,P7+1,RA+el(A7,P7+1),RB+el(B7,P7+1))
     []
     ((P0 == 6) and (P1 ==6) and (P2 ==6) and (P3 ==6)  and 
      (P4 ==6) and (P5 ==6) and (P6 ==6) and (P7 ==6)
     ) &
       arrived -> STOP

--------------------------
ASYS = AllTrains(0,0,0,0,0,0,0,0, 1,1)\{move}
--------------------------
--  compression is helpful for two verifications/visualization
-- NSYS = normal(ASYS)
-- assert SPEC [FD= NSYS
--------------------------


--------------------------
SPEC = arrived -> STOP
--------------------------

assert SPEC [FD= ASYS

-- -------- verfication process : ---------------
--  time refines --refinement-storage-file-path swapdir fdr4_oneway8seq.txt
--



==> anc/MCR2/mcrl2_oneway8par.txt <==

% ------------  train missions ------------
% T0 = < 1, 9,10,13,15,20,23>
% T1 = < 3, 9,10,13,15,20,24>
% T2 = < 5,27,11,13,16,20,25>
% T3 = < 7,27,11,13,16,20,26>
% T4 = <23,22,17,18,11, 9, 2>
% T5 = <24,22,17,18,11, 9, 4>
% T6 = <25,22,17,18,12,27, 6>
% T7 = <26,22,17,18,12,27, 8>
% 
map T0: Nat -> Nat;
 eqn T0(0)=1; T0(1)=9; T0(2)=10; T0(3)=13; T0(4)=15; T0(5)=20; T0(6)=23; 
map T1: Nat -> Nat;
 eqn T1(0)=3; T1(1)=9; T1(2)=10; T1(3)=13; T1(4)=15; T1(5)=20; T1(6)=24; 
map T2: Nat -> Nat;
 eqn T2(0)=5; T2(1)=27; T2(2)=11; T2(3)=13; T2(4)=16; T2(5)=20; T2(6)=25;
map T3: Nat -> Nat;
 eqn T3(0)=7; T3(1)=27; T3(2)=11; T3(3)=13; T3(4)=16; T3(5)=20; T3(6)=26;
 
map T4: Nat -> Nat;
 eqn T4(0)=23; T4(1)=22; T4(2)=17; T4(3)=18; T4(4)=11; T4(5)=9; T4(6)=2;
map T5: Nat -> Nat;
 eqn T5(0)=24; T5(1)=22; T5(2)=17; T5(3)=18; T5(4)=11; T5(5)=9; T5(6)=4;
map T6: Nat -> Nat;
 eqn T6(0)=25; T6(1)=22; T6(2)=17; T6(3)=18; T6(4)=12; T6(5)=27; T6(6)=6;
map T7: Nat -> Nat;
 eqn T7(0)=26; T7(1)=22; T7(2)=17; T7(3)=18; T7(4)=12; T7(5)=27; T7(6)=8;

map Steps: Nat;  eqn Steps=6;


% ----- region A: train constraints ------
%   [0, 0, 0, 1, 0,-1, 0]  -- A0
%   [0, 0, 0, 1, 0,-1, 0]  -- A1
%   [0, 0, 1,-1, 0, 1, 0]  -- A2
%   [0, 0, 1,-1, 0, 0, 0]  -- A3
%   [0, 1, 0, 0, 0,-1, 0]  -- A4
%   [0, 1, 0, 0, 0,-1, 0]  -- A5
%   [1, 0, 0, 0,-1, 0, 0]  -- A6
%   [0, 1, 0, 0,-1, 0, 0]  -- A7
% ----------------------------------------
map  LA: Nat;  %  limit for region A
 eqn  LA = 7;
map A0: Nat -> Int;
 eqn A0(0)=0; A0(1)=0; A0(2)=0; A0(3)=1; A0(4)=0; A0(5)=-1; A0(6)=0;
map A1: Nat -> Int;
 eqn A1(0)=0; A1(1)=0; A1(2)=0; A1(3)=1; A1(4)=0; A1(5)=-1; A1(6)=0;
map A2: Nat -> Int;
 eqn A2(0)=0; A2(1)=0; A2(2)=1; A2(3)=-1; A2(4)=0; A2(5)=1; A2(6)=0;
map A3: Nat -> Int;
 eqn A3(0)=0; A3(1)=0; A3(2)=1; A3(3)=-1; A3(4)=0; A3(5)=0; A3(6)=0;
map A4: Nat -> Int;
 eqn A4(0)=0; A4(1)=1; A4(2)=0; A4(3)=0; A4(4)=0; A4(5)=-1; A4(6)=0;
map A5: Nat -> Int;
 eqn A5(0)=0; A5(1)=1; A5(2)=0; A5(3)=0; A5(4)=0; A5(5)=-1; A5(6)=0;
map A6: Nat -> Int;
 eqn A6(0)=1; A6(1)=0; A6(2)=0; A6(3)=0; A6(4)=-1; A6(5)=0; A6(6)=0;
map A7: Nat -> Int;
 eqn A7(0)=0; A7(1)=1; A7(2)=0; A7(3)=0; A7(4)=-1; A7(5)=0; A7(6)=0;

% ----- region B: train constraints ------
%   [0, 0, 0, 1, 0,-1, 0]  -- B0
%   [0, 0, 0, 1, 0,-1, 0]  -- B1
%   [0, 0, 1,-1, 0, 0, 0]  -- B2
%   [0, 0, 1,-1, 0, 1, 0]  -- B3
%   [0, 1, 0, 0, 0,-1, 0]  -- B4
%   [0, 1, 0, 0, 0,-1, 0]  -- B5
%   [0, 1, 0, 0,-1, 0, 0]  -- B6
%   [1, 0, 0, 0,-1, 0, 0]  -- B7
% ----------------------------------------
map  LB: Nat;  %  limit for region B
 eqn  LB = 7;
map B0: Nat -> Int;
 eqn B0(0)=0; B0(1)=0; B0(2)=0; B0(3)=1; B0(4)=0; B0(5)=-1; B0(6)=0;
map B1: Nat -> Int;
 eqn B1(0)=0; B1(1)=0; B1(2)=0; B1(3)=1; B1(4)=0; B1(5)=-1; B1(6)=0;
map B2: Nat -> Int;
 eqn B2(0)=0; B2(1)=0; B2(2)=1; B2(3)=-1; B2(4)=0; B2(5)=0; B2(6)=0;
map B3: Nat -> Int;
 eqn B3(0)=0; B3(1)=0; B3(2)=1; B3(3)=-1; B3(4)=0; B3(5)=1; B3(6)=0;
map B4: Nat -> Int;
 eqn B4(0)=0; B4(1)=1; B4(2)=0; B4(3)=0; B4(4)=0; B4(5)=-1; B4(6)=0;
map B5: Nat -> Int;
 eqn B5(0)=0; B5(1)=1; B5(2)=0; B5(3)=0; B5(4)=0; B5(5)=-1; B5(6)=0;
map B6: Nat -> Int;
 eqn B6(0)=0; B6(1)=1; B6(2)=0; B6(3)=0; B6(4)=-1; B6(5)=0; B6(6)=0;
map B7: Nat -> Int;
 eqn B7(0)=1; B7(1)=0; B7(2)=0; B7(3)=0; B7(4)=-1; B7(5)=0; B7(6)=0;


act  senter,penter,ppenter,tenter,ptenter,enter,raenter,rbenter: Nat # Int # Int;
     sexit,pexit,ppexit,texit,ptexit,exit: Nat;
     tic: Nat # Int # Int;
     toc: Nat;
     ok;
     arrived;

proc E(id:Nat) =
     sum ra:Int. sum rb:Int. penter(id,ra,rb).EB(id);
     
proc EB(id:Nat) =
     pexit(id).E(id);
     
proc Train0(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T0(Progress+1),A0(Progress+1),B0(Progress+1)). texit(T0(Progress)). Train0(Progress+1)
           <> ok.Train0(Progress);
       
 proc Train1(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T1(Progress+1),A1(Progress+1),B1(Progress+1)). texit(T1(Progress)). Train1(Progress+1)
             <> ok.Train1(Progress);
         
 proc Train2(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T2(Progress+1),A2(Progress+1),B2(Progress+1)). texit(T2(Progress)). Train2(Progress+1)
           <> ok.Train2(Progress);
     
 proc Train3(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T3(Progress+1),A3(Progress+1),B3(Progress+1)). texit(T3(Progress)). Train3(Progress+1)
          <> ok.Train3(Progress);
          
proc Train4(Progress:Nat) =  
      (Progress < Steps) 
           -> tenter(T4(Progress+1),A4(Progress+1),B4(Progress+1)). texit(T4(Progress)). Train4(Progress+1)
           <> ok.Train4(Progress);
       
 proc Train5(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T5(Progress+1),A5(Progress+1),B5(Progress+1)). texit(T5(Progress)). Train5(Progress+1)
         <> ok.Train5(Progress);
         
 proc Train6(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T6(Progress+1),A6(Progress+1),B6(Progress+1)). texit(T6(Progress)). Train6(Progress+1)
          <> ok.Train6(Progress);

 proc Train7(Progress:Nat) =
      (Progress < Steps) 
           -> tenter(T7(Progress+1),A7(Progress+1),B7(Progress+1)). texit(T7(Progress)). Train7(Progress+1)
          <> ok.Train7(Progress);
          
proc Pulse = sum p1:Nat. sum ra:Int. sum rb:Int. tic(p1,ra,rb). sum p2:Nat. toc(p2) . Pulse;

proc Ra(Count:Int) =
       (Count <= LA) -> sum p1:Nat. sum rb:Int.raenter(p1,0,rb).Ra(Count)
       +
       (Count < LA) -> sum p1:Nat. sum rb:Int. raenter(p1,1,rb).Ra(Count+1)
       +
       (Count >0) -> sum p1:Nat. sum rb:Int. raenter(p1,-1,rb).Ra(Count-1);

proc Rb(Count:Int) =
       (Count <= LA) -> sum p1:Nat. sum ra:Int. rbenter(p1,ra,0).Rb(Count)
       +
       (Count < LA) -> sum p1:Nat. sum ra:Int. rbenter(p1,ra,1).Rb(Count+1)
       +
       (Count >0) -> sum p1:Nat. sum ra:Int.  rbenter(p1,ra,-1).Rb(Count-1);
     

proc PulsedPlaces =  
  allow({ppenter,ppexit},
      comm({tic|penter -> ppenter, toc|pexit -> ppexit},
       Pulse || 
       EB(1) || E(2) || EB(3) || E(4) || EB(5) || E(6) || EB(7)  || E(8)  || E(9) ||
       E(10) || E(11) || E(12) || E(13) || E(14) || E(15) || E(16) || E(17) || E(18) ||
       E(19) || E(20) || E(21) || E(22) || EB(23) || EB(24) || EB(25) || EB(26) || E(27)
          ));
          
proc PulsedTrains =  
   allow({ptenter,ptexit,arrived},
      comm({tic|tenter -> ptenter, 
            toc|texit -> ptexit, 
            ok|ok|ok|ok| ok|ok|ok|ok -> arrived},
          Pulse || 
           Train0(0) || Train1(0) || Train2(0) || Train3(0) || 
           Train4(0) || Train5(0) || Train6(0) || Train7(0)
          )
        );
        
Sys =allow(
            {enter,exit,arrived},
             comm({ptenter|ppenter|raenter|rbenter -> enter, 
                   ptexit|exit -> exit
                  },
                PulsedTrains || PulsedPlaces || Ra(1) || Rb(1)
                )
          );
           
init Sys;


%> /Applications/mCRL2/Applications/mcrl22lps nfm8t-parallelRRB-mcrl2.txt temp.lps
%> /Applications/mCRL2/Applications/lps2pbes -f formula.mcf  temp.lps temp.pbes
%> time /Applications/mCRL2/Applications/pbes2bool -s2 -vrjittyc temp.pbes
%%
%% formula.mcf=  "mu X.(([!arrived] X) && (<true> true))"
%%

% %%%%%%%%%%%%%%%%%%   8 TRAINS %%%%%%%%%%%%%%%%%%%%%
%  (-vrjittyc )
% real	78m39.053s
% user	78m20.438s
% sys	 0m12.362s
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%
%  DEADLOCK DETECTION and TRACE VISUALIZATION 
%
% /Applications/mCRL2/Applications/lps2lts -D -t temp.lps
% /Applications/mCRL2/Applications/tracepp temp.lps_dlk_0.trc
%%%%%%%%%%%%

%%%%%%%%%%%%
% --approximate-false
% 
% If set, variables that are removed from the todo buffer are set to true.
% This means that the result false is reliable, and the result true can still mean 
%  that the formula is false. 
% Without this flag true is appromated, meaning that true is the reliable answer, and false is not.
% 
%%%%%%%%%%%


==> anc/MCR2/mcrl2_oneway8parflat.txt <==

% ------------  train missions ------------
% T0 = < 1, 9,10,13,15,20,23>
% T1 = < 3, 9,10,13,15,20,24>
% T2 = < 5,27,11,13,16,20,25>
% T3 = < 7,27,11,13,16,20,26>
% T4 = <23,22,17,18,11, 9, 2>
% T5 = <24,22,17,18,11, 9, 4>
% T6 = <25,22,17,18,12,27, 6>
% T7 = <26,22,17,18,12,27, 8>
% 
map T0: Nat -> Nat;
 eqn T0(0)=1; T0(1)=9; T0(2)=10; T0(3)=13; T0(4)=15; T0(5)=20; T0(6)=23; 
map T1: Nat -> Nat;
 eqn T1(0)=3; T1(1)=9; T1(2)=10; T1(3)=13; T1(4)=15; T1(5)=20; T1(6)=24; 
map T2: Nat -> Nat;
 eqn T2(0)=5; T2(1)=27; T2(2)=11; T2(3)=13; T2(4)=16; T2(5)=20; T2(6)=25;
map T3: Nat -> Nat;
 eqn T3(0)=7; T3(1)=27; T3(2)=11; T3(3)=13; T3(4)=16; T3(5)=20; T3(6)=26;
 
map T4: Nat -> Nat;
 eqn T4(0)=23; T4(1)=22; T4(2)=17; T4(3)=18; T4(4)=11; T4(5)=9; T4(6)=2;
map T5: Nat -> Nat;
 eqn T5(0)=24; T5(1)=22; T5(2)=17; T5(3)=18; T5(4)=11; T5(5)=9; T5(6)=4;
map T6: Nat -> Nat;
 eqn T6(0)=25; T6(1)=22; T6(2)=17; T6(3)=18; T6(4)=12; T6(5)=27; T6(6)=6;
map T7: Nat -> Nat;
 eqn T7(0)=26; T7(1)=22; T7(2)=17; T7(3)=18; T7(4)=12; T7(5)=27; T7(6)=8;

map Steps: Nat;  eqn Steps=6;


% ----- region A: train constraints ------
%   [0, 0, 0, 1, 0,-1, 0]  -- A0
%   [0, 0, 0, 1, 0,-1, 0]  -- A1
%   [0, 0, 1,-1, 0, 1, 0]  -- A2
%   [0, 0, 1,-1, 0, 0, 0]  -- A3
%   [0, 1, 0, 0, 0,-1, 0]  -- A4
%   [0, 1, 0, 0, 0,-1, 0]  -- A5
%   [1, 0, 0, 0,-1, 0, 0]  -- A6
%   [0, 1, 0, 0,-1, 0, 0]  -- A7
% ----------------------------------------
map  LA: Nat;  %  limit for region A
 eqn  LA = 7;
map A0: Nat -> Int;
 eqn A0(0)=0; A0(1)=0; A0(2)=0; A0(3)=1; A0(4)=0; A0(5)=-1; A0(6)=0;
map A1: Nat -> Int;
 eqn A1(0)=0; A1(1)=0; A1(2)=0; A1(3)=1; A1(4)=0; A1(5)=-1; A1(6)=0;
map A2: Nat -> Int;
 eqn A2(0)=0; A2(1)=0; A2(2)=1; A2(3)=-1; A2(4)=0; A2(5)=1; A2(6)=0;
map A3: Nat -> Int;
 eqn A3(0)=0; A3(1)=0; A3(2)=1; A3(3)=-1; A3(4)=0; A3(5)=0; A3(6)=0;
map A4: Nat -> Int;
 eqn A4(0)=0; A4(1)=1; A4(2)=0; A4(3)=0; A4(4)=0; A4(5)=-1; A4(6)=0;
map A5: Nat -> Int;
 eqn A5(0)=0; A5(1)=1; A5(2)=0; A5(3)=0; A5(4)=0; A5(5)=-1; A5(6)=0;
map A6: Nat -> Int;
 eqn A6(0)=1; A6(1)=0; A6(2)=0; A6(3)=0; A6(4)=-1; A6(5)=0; A6(6)=0;
map A7: Nat -> Int;
 eqn A7(0)=0; A7(1)=1; A7(2)=0; A7(3)=0; A7(4)=-1; A7(5)=0; A7(6)=0;

% ----- region B: train constraints ------
%   [0, 0, 0, 1, 0,-1, 0]  -- B0
%   [0, 0, 0, 1, 0,-1, 0]  -- B1
%   [0, 0, 1,-1, 0, 0, 0]  -- B2
%   [0, 0, 1,-1, 0, 1, 0]  -- B3
%   [0, 1, 0, 0, 0,-1, 0]  -- B4
%   [0, 1, 0, 0, 0,-1, 0]  -- B5
%   [0, 1, 0, 0,-1, 0, 0]  -- B6
%   [1, 0, 0, 0,-1, 0, 0]  -- B7
% ----------------------------------------
map  LB: Nat;  %  limit for region B
 eqn  LB = 7;
map B0: Nat -> Int;
 eqn B0(0)=0; B0(1)=0; B0(2)=0; B0(3)=1; B0(4)=0; B0(5)=-1; B0(6)=0;
map B1: Nat -> Int;
 eqn B1(0)=0; B1(1)=0; B1(2)=0; B1(3)=1; B1(4)=0; B1(5)=-1; B1(6)=0;
map B2: Nat -> Int;
 eqn B2(0)=0; B2(1)=0; B2(2)=1; B2(3)=-1; B2(4)=0; B2(5)=0; B2(6)=0;
map B3: Nat -> Int;
 eqn B3(0)=0; B3(1)=0; B3(2)=1; B3(3)=-1; B3(4)=0; B3(5)=1; B3(6)=0;
map B4: Nat -> Int;
 eqn B4(0)=0; B4(1)=1; B4(2)=0; B4(3)=0; B4(4)=0; B4(5)=-1; B4(6)=0;
map B5: Nat -> Int;
 eqn B5(0)=0; B5(1)=1; B5(2)=0; B5(3)=0; B5(4)=0; B5(5)=-1; B5(6)=0;
map B6: Nat -> Int;
 eqn B6(0)=0; B6(1)=1; B6(2)=0; B6(3)=0; B6(4)=-1; B6(5)=0; B6(6)=0;
map B7: Nat -> Int;
 eqn B7(0)=1; B7(1)=0; B7(2)=0; B7(3)=0; B7(4)=-1; B7(5)=0; B7(6)=0;


act  senter,penter,tenter,enter,raenter,rbenter: Nat # Nat # Int # Int;
     sexit,pexit,texit,exit: Nat # Nat # Int # Int;
     move,smove: Nat # Nat # Int # Int;
     ok;
     arrived;

proc E(id:Nat) =
     sum from:Nat. sum ra:Int. sum rb:Int. penter(from,id,ra,rb).EB(id);
     
proc EB(id:Nat) =
     sum to:Nat. sum ra:Int. sum rb:Int. pexit(id,to,ra,rb).E(id);
     
proc Train0(Progress:Nat) =
      (Progress < Steps) 
           -> move(T0(Progress),T0(Progress+1),A0(Progress+1),B0(Progress+1)).Train0(Progress+1)
           <> ok.Train0(Progress);
       
 proc Train1(Progress:Nat) =
      (Progress < Steps) 
           -> move(T1(Progress),T1(Progress+1),A1(Progress+1),B1(Progress+1)).Train1(Progress+1)
             <> ok.Train1(Progress);
         
 proc Train2(Progress:Nat) =
      (Progress < Steps) 
           -> move(T2(Progress),T2(Progress+1),A2(Progress+1),B2(Progress+1)).Train2(Progress+1)
           <> ok.Train2(Progress);
     
 proc Train3(Progress:Nat) =
      (Progress < Steps) 
           -> move(T3(Progress),T3(Progress+1),A3(Progress+1),B3(Progress+1)).Train3(Progress+1)
          <> ok.Train3(Progress);
          
proc Train4(Progress:Nat) =  
      (Progress < Steps) 
           -> move(T4(Progress),T4(Progress+1),A4(Progress+1),B4(Progress+1)).Train4(Progress+1)
           <> ok.Train4(Progress);
       
 proc Train5(Progress:Nat) =
      (Progress < Steps) 
           -> move(T5(Progress),T5(Progress+1),A5(Progress+1),B5(Progress+1)).Train5(Progress+1)
         <> ok.Train5(Progress);
         
 proc Train6(Progress:Nat) =
      (Progress < Steps) 
           -> move(T6(Progress),T6(Progress+1),A6(Progress+1),B6(Progress+1)).Train6(Progress+1)
          <> ok.Train6(Progress);

proc Train7(Progress:Nat) =
      (Progress < Steps) 
           -> move(T7(Progress),T7(Progress+1),A7(Progress+1),B7(Progress+1)).Train7(Progress+1)
          <> ok.Train7(Progress);
          

proc Ra(Count:Int) =
       (Count <= LA) -> sum p1:Nat. sum p2:Nat. sum rb:Int.raenter(p1,p2,0,rb).Ra(Count)
       +
       (Count < LA) -> sum p1:Nat. sum p2:Nat. sum rb:Int. raenter(p1,p2,1,rb).Ra(Count+1)
       +
       (Count >0) -> sum p1:Nat. sum p2:Nat. sum rb:Int. raenter(p1,p2,-1,rb).Ra(Count-1);

proc Rb(Count:Int) =
       (Count <= LA) -> sum p1:Nat. sum p2:Nat. sum ra:Int. rbenter(p1,p2,ra,0).Rb(Count)
       +
       (Count < LA) -> sum p1:Nat. sum p2:Nat. sum ra:Int. rbenter(p1,p2,ra,1).Rb(Count+1)
       +
       (Count >0) -> sum p1:Nat. sum p2:Nat. sum ra:Int.  rbenter(p1,p2,ra,-1).Rb(Count-1);

%       
% proc Trains =  
%   allow({move,arrived},
%      comm({ok|ok|ok|ok -> arrived},
%           Train0(0) || Train1(0) || 
%           Train4(0) || Train5(0) 
%          )
%        );

proc Trains =  
   allow({move,arrived},
      comm({ok|ok|ok| ok|ok|ok|ok -> arrived},
            Train0(0) || Train1(0) ||  Train2(0) || Train3(0) ||  
            Train4(0) || Train5(0) ||  Train6(0) ||  Train7(0)
          )
        );

Sys =
  allow( {smove,arrived},
   comm({penter|pexit|move|raenter|rbenter  -> smove},
   Trains ||
   EB(1) || E(2) || EB(3) || E(4) || EB(5) || E(6) || EB(7)  || E(8)  || E(9) ||
   E(10) || E(11) || E(12) || E(13) || E(14) || E(15) || E(16) || E(17) || E(18) ||
   E(19) || E(20) || E(21) || E(22) || EB(23) || EB(24) || EB(25) || EB(26) || E(27) ||
   Ra(1) || Rb(1)
       ));
           
init Sys;

%%
%% formula.mcf=  "mu X.(([!arrived] X) && (<true> true))"
%%


% /Applications/mCRL2/Applications/mcrl22lps nfm8t-parallelRR-flatflatB-mcrl2.txt  temp.lps
% /Applications/mCRL2/Applications/lps2pbes -f formula.mcf  temp.lps temp.pbes
%
% time /Applications/mCRL2/Applications/pbes2bool -s2 -vrjittyc temp.pbes
%

% %%%%%%%%%%%%%%%%%%   4 TRAINS %%%%%%%%%%%%%%%%%%%%%
%  (-vrjittyc )
% real	0m17.838s
% user	0m17.648s
% sys	0m0.159s
% %%%%%%%%%%%%%%%%%%   8 TRAINS %%%%%%%%%%%%%%%%%%%%%
%  (-vrjittyc )
% real	431m9.970s
% user	430m22.416s
% sys	0m25.573s
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%
%  DEADLOCK DETECTION and TRACE VISUALIZATION 
%
% /Applications/mCRL2/Applications/lps2lts -D -t temp.lps
% /Applications/mCRL2/Applications/tracepp temp.lps_dlk_0.trc
%%%%%%%%%%%%

%%%%%%%%%%%%
% --approximate-false
% 
% If set, variables that are removed from the todo buffer are set to true.
% This means that the result false is reliable, and the result true can still mean 
%  that the formula is false. 
% Without this flag true is appromated, meaning that true is the reliable answer, and false is not.
% 
%%%%%%%%%%%


==> anc/MCR2/mcrl2_oneway8seq.txt <==

%--------------------------------------------------------------
% T0 := [ 1, 9,10,13,15,20,23,22]; -- G1
% T1 := [ 3, 9,10,13,15,20,24,22]; -- R1
% T2 := [ 5,27,11,13,16,20,25,22]; -- Y1
% T3 := [ 7,27,11,13,16,20,26,22]; -- B1
% T4 := [23,22,17,18,11, 9, 2, 1]; -- G2
% T5 := [24,22,17,18,11, 9, 4, 3]; -- R2
% T6 := [25,22,17,18,12,27, 6, 5]; -- Y2
% T7 := [26,22,17,18,12,27, 8, 7]; -- B2
%--------------------------------------------------------------

map T0: Nat -> Nat;
 eqn T0(0)= 1; T0(1)= 9; T0(2)=10; T0( 3)=13; T0( 4)=15; T0( 5)=20; T0( 6)=23;
     
map T1: Nat -> Nat;
 eqn T1(0)= 3; T1(1)=9;  T1(2)=10; T1( 3)=13; T1( 4)=15; T1( 5)=20; T1( 6)=24;
  
map T2: Nat -> Nat;
 eqn T2(0)= 5; T2(1)=27; T2(2)=11; T2( 3)=13; T2( 4)=16; T2( 5)=20; T2( 6)=25;
  
map T3: Nat -> Nat;
 eqn T3(0)= 7; T3(1)=27; T3(2)=11; T3( 3)=13; T3( 4)=16; T3( 5)=20; T3( 6)=26;
  
map T4: Nat -> Nat;
 eqn T4(0)=23; T4(1)=22; T4(2)=17; T4( 3)=18; T4( 4)=11; T4( 5)= 9; T4( 6)= 2;
  
map T5: Nat -> Nat;
 eqn T5(0)=24; T5(1)=22; T5(2)=17; T5( 3)=18; T5( 4)=11; T5( 5)=9;  T5( 6)= 4;
  
map T6: Nat -> Nat;
 eqn T6(0)=25; T6(1)=22; T6(2)=17; T6(3)=18; T6(4)=12; T6(5)=27; T6(6)=6;
     T6(7)= 5; T6(8)=27; T6(9)=11; T6(10)=13; T6(11)=16; T6(12)=20; T6(13)=25;
     
map T7: Nat -> Nat;
 eqn T7(0)=26; T7(1)=22; T7(2)=17; T7( 3)=18; T7( 4)=12; T7( 5)=27; T7( 6)= 8;
  
% ------ region A: train constraints ------
%         0  1  2  3  4  5  6  7  8  9 10 11 12 13
% A0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
% A1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
% A2 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- Y1
% A3 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- B1
% A4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
% A5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
% A6 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- Y2
% A7 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- B2
% ------------------------------------------
map  LA: Nat;  %  limit for region A
 eqn  LA = 7;
 
map A0: Nat -> Int;
 eqn A0(0)=0; A0(1)=0; A0(2)=0; A0( 3)= 1; A0( 4)=0; A0( 5)=-1; A0( 6)=0;
 
map A1: Nat -> Int;
 eqn A1(0)=0; A1(1)=0; A1(2)=0; A1( 3)= 1; A1( 4)=0; A1( 5)=-1; A1( 6)=0;
 
map A2: Nat -> Int;
 eqn A2(0)=0; A2(1)=0; A2(2)= 1; A2( 3)=-1; A2( 4)=0; A2( 5)= 1; A2( 6)=0;
 
map A3: Nat -> Int;
 eqn A3(0)=0; A3(1)=0; A3(2)= 1; A3( 3)=-1; A3( 4)=0; A3( 5)= 0; A3( 6)=0;
 
map A4: Nat -> Int;
 eqn A4(0)=0; A4(1)=1; A4(2)=0; A4( 3)=0; A4( 4)=-1; A4( 5)= 0; A4( 6)=0;
 
map A5: Nat -> Int;
 eqn A5(0)=0; A5(1)=1; A5(2)=0; A5( 3)=0; A5( 4)=-1; A5( 5)= 0; A5( 6)=0;
 
map A6: Nat -> Int;
 eqn A6(0)=0; A6(1)=0; A6(2)=0; A6( 3)=-1; A6( 4)=0; A6( 5)= 0; A6( 6)=0;
 
map A7: Nat -> Int;
 eqn A7(0)=0; A7(1)=1; A7(2)=0; A7( 3)=-1; A7( 4)=0; A7( 5)= 0; A7( 6)=0;

% ------- region B: train constraints ------
%         0  1  2  3  4  5  6  7  8  9 10 11 12 13
% B0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
% B1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
% B2 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- Y1
% B3 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- B1
% B4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
% B5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
% B6 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- Y2
% B7 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- B2
% ------------------------------------------
map  LB: Nat;  %  limit for region B
 eqn  LB = 7;
 
map B0: Nat -> Int;
 eqn B0(0)=0; B0(1)=0; B0(2)=0; B0( 3)= 1; B0( 4)=0; B0( 5)=-1; B0( 6)=0;
 
map B1: Nat -> Int;
 eqn B1(0)=0; B1(1)=0; B1(2)=0; B1( 3)= 1; B1( 4)=0; B1( 5)=-1; B1( 6)=0;
 
map B2: Nat -> Int;
 eqn B2(0)=0; B2(1)=0; B2(2)= 1; B2( 3)=-1; B2( 4)=0; B2( 5)= 0; B2( 6)=0;
 
map B3: Nat -> Int;
 eqn B3(0)=0; B3(1)=0; B3(2)= 1; B3( 3)=-1; B3( 4)=0; B3( 5)= 1; B3( 6)=0;
 
map B4: Nat -> Int;
 eqn B4(0)=0; B4(1)=1; B4(2)=0; B4( 3)=-0; B4( 4)=-1; B4( 5)= 0; B4( 6)=0;
 
map B5: Nat -> Int;
 eqn B5(0)=0; B5(1)=1; B5(2)=0; B5( 3)=0; B5( 4)=-1; B5( 5)= 0; B5( 6)=0;
 
map B6: Nat -> Int;
 eqn B6(0)=0; B6(1)=1; B6(2)=0; B6( 3)=-1; B6( 4)=0; B6( 5)= 0; B6( 6)=0;
 
map B7: Nat -> Int;
 eqn B7(0)=0; B7(1)=0; B7(2)=0; B7( 3)=-1; B7( 4)=0; B7( 5)= 0; B7( 6)=0;

act  arrived;
     move: Nat;

proc AllTrains(P0:Nat, P1:Nat, P2:Nat, P3:Nat, P4:Nat, P5:Nat, P6:Nat, P7:Nat, RA: Int, RB: Int) = 
     (P0 < 6 &&    %  train0 has not yet reached all the steps of its mission
      T0(P0+1) != T1(P1)  && % next place of train0 not occupied by train1
      T0(P0+1) != T2(P2)  && % next place of train0 not occupied by train2
      T0(P0+1) != T3(P3)  &&
      T0(P0+1) != T4(P4)  &&
      T0(P0+1) != T5(P5)  &&
      T0(P0+1) != T6(P6)  &&
      T0(P0+1) != T7(P7)  && % next place of train0 not occupied by train7
      RA + A0(P0+1) <= LA &&  % progress of train0 does not saturate RA 
      RB + B0(P0+1) <= LB     % progress of train0 does not saturate RB
     )  ->
       move(0). AllTrains(P0+1,P1,P2,P3,P4,P5,P6,P7,RA+A0(P0+1),RB+B0(P0+1))
     +
     (P1 < 6 &&
      T1(P1+1) != T0(P0)  &&
      T1(P1+1) != T2(P2)  &&
      T1(P1+1) != T3(P3)  &&
      T1(P1+1) != T4(P4)  &&
      T1(P1+1) != T5(P5)  &&
      T1(P1+1) != T6(P6)  &&
      T1(P1+1) != T7(P7)  &&
      RA + A1(P1+1) <= LA &&    
      RB + B1(P1+1) <= LB
     )  ->
       move(1). AllTrains(P0,P1+1,P2,P3,P4,P5,P6,P7,RA+A1(P1+1),RB+B1(P1+1))
     +
     (P2 < 6 &&
      T2(P2+1) != T0(P0)  &&
      T2(P2+1) != T1(P1)  &&
      T2(P2+1) != T3(P3)  &&
      T2(P2+1) != T4(P4)  &&
      T2(P2+1) != T5(P5)  &&
      T2(P2+1) != T6(P6)  &&
      T2(P2+1) != T7(P7)  &&
      RA + A2(P2+1) <= LA &&    
      RB + B2(P2+1) <= LB
     )  ->
       move(2). AllTrains(P0,P1,P2+1,P3,P4,P5,P6,P7,RA+A2(P2+1),RB+B2(P2+1))
     +
     (P3 < 6 &&
      T3(P3+1) != T0(P0)  &&
      T3(P3+1) != T1(P1)  &&
      T3(P3+1) != T2(P2)  &&
      T3(P3+1) != T4(P4)  &&
      T3(P3+1) != T5(P5)  &&
      T3(P3+1) != T6(P6)  &&
      T3(P3+1) != T7(P7)  &&
      RA + A3(P3+1) <= LA &&    
      RB + B3(P3+1) <= LB
     )  ->
       move(3). AllTrains(P0,P1,P2,P3+1,P4,P5,P6,P7,RA+A3(P3+1),RB+B3(P3+1))
     +
     (P4 < 6 &&
      T4(P4+1) != T0(P0)  &&
      T4(P4+1) != T1(P1)  &&
      T4(P4+1) != T2(P2)  &&
      T4(P4+1) != T3(P3)  &&
      T4(P4+1) != T5(P5)  &&
      T4(P4+1) != T6(P6)  &&
      T4(P4+1) != T7(P7)  &&
      RA + A4(P4+1) <= LA &&    
      RB + B4(P4+1) <= LB
     )  ->
       move(4). AllTrains(P0,P1,P2,P3,P4+1,P5,P6,P7,RA+A4(P4+1),RB+B4(P4+1))
     +
     (P5 < 6 &&
      T5(P5+1) != T0(P0)  &&
      T5(P5+1) != T1(P1)  &&
      T5(P5+1) != T2(P2)  &&
      T5(P5+1) != T3(P3)  &&
      T5(P5+1) != T4(P4)  &&
      T5(P5+1) != T6(P6)  &&
      T5(P5+1) != T7(P7)  &&
      RA + A5(P5+1) <= LA &&    
      RB + B5(P5+1) <= LB
     )  ->
       move(5). AllTrains(P0,P1,P2,P3,P4,P5+1,P6,P7,RA+A5(P5+1),RB+B5(P5+1))
     +
     (P6 < 6 &&
      T6(P6+1) != T0(P0)  &&
      T6(P6+1) != T1(P1)  &&
      T6(P6+1) != T2(P2)  &&
      T6(P6+1) != T3(P3)  &&
      T6(P6+1) != T4(P4)  &&
      T6(P6+1) != T5(P5)  &&
      T6(P6+1) != T7(P7)  &&
      RA + A6(P6+1) <= LA &&    
      RB + B6(P6+1) <= LB
     )  ->
       move(6). AllTrains(P0,P1,P2,P3,P4,P5,P6+1,P7,RA+A6(P6+1),RB+B6(P6+1))
     +
     (P7 < 6 &&
      T7(P7+1) != T0(P0)  &&
      T7(P7+1) != T1(P1)  &&
      T7(P7+1) != T2(P2)  &&
      T7(P7+1) != T3(P3)  &&
      T7(P7+1) != T4(P4)  &&
      T7(P7+1) != T5(P5)  &&
      T7(P7+1) != T6(P6)  &&
      RA + A7(P7+1) <= LA &&    
      RB + B7(P7+1) <= LB
     )  ->
       move(7). AllTrains(P0,P1,P2,P3,P4,P5,P6,P7+1,RA+A7(P7+1),RB+B7(P7+1))

     +
     ((P0 ==6) && (P1 ==6) && (P2 ==6) && (P3 ==6)  && 
      (P4 ==6) && (P5 ==6) && (P6 ==6) && (P7 ==6)) ->
       arrived . AllTrains(P0,P1,P2,P3,P4,P5,P6,P7,RA,RB);

init   AllTrains(0,0,0,0,0,0,0,0, 1,1);
     

%%%%%%%%%%% verfication process : %%%%%%%%%%%%%%%%%
% 
% mcrl22lps mcrl2_oneway8small.txt temp.lps
% lps2pbes -fformula.mcf  temp.lps  temp.pbes
%     formula.mcf=  "mu X.(([!arrived]X) && (<true> true))"  ==  AF {arrived}
% time pbes2bool -s2 -vrjittyc temp.pbes
% > real	1m53.996s
% > user	1m52.243s
% > sys	    0m1.583s
% > USED VIRTUAL MEMORY  1.06 GB
%
% time pbes2bool -s2 temp.pbes
% > real  19m47.753s
%
% lps2lts -rjittyc --verbose temp.lps temp.lts 
% ltsinfo temp.lts
% >  done with state space generation (49 levels, 1_636_545 states and 7_134_233 transitions)
% >
% >
%
% formula.mcf=  "mu X.(([!arrived]X) && (<true> true))"  ==  AF {arrived}
% formula.mcf=  "[ true* ] < true* . ARRIVED > true"     ==  AG EF {arrived}
%  pbes2bool  -c print evidence on validity of formula, nedded by lpsxsim for 
% 
% lps2lts --verbose –rjittyc –cached -D -F  temp.lps temp.lts
%    ( -sdepth  -sBreadth --suppress --todo=maxnum --no-info
%
% the generation of counter-examples
%  pbes2bool -zb    breadth-first
%  pbes2bool -zd    depth-first
%  pbes2bool --todo  -strategy  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> anc/ProB/fdr4_oneway8.csp <==
--transparent normal

M0 = < 1, 9,10,13,15,20,23>
M1 = < 3, 9,10,13,15,20,24>
M2 = < 5,27,11,13,16,20,25>
M3 = < 7,27,11,13,16,20,26>
M4 = <23,22,17,18,11, 9, 2>
M5 = <24,22,17,18,11, 9, 4>
M6 = <25,22,17,18,12,27, 6>
M7 = <26,22,17,18,12,27, 8>


  ------ region A: train constraints ------
A0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
A1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
A2 = < 0, 0, 1,-1, 0, 1, 0> -- Y1
A3 = < 0, 0, 1,-1, 0, 0, 0> -- B1
A4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
A5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
A6 = < 0, 0, 0,-1, 0, 0, 0> -- Y2
A7 = < 0, 1, 0,-1, 0, 0, 0> -- B2 
 ------------------------------------------

  ------- region B: train constraints ------
B0 = < 0, 0, 0, 1, 0,-1, 0> -- G1
B1 = < 0, 0, 0, 1, 0,-1, 0> -- R1
B2 = < 0, 0, 1,-1, 0, 0, 0> -- Y1
B3 = < 0, 0, 1,-1, 0, 1, 0> -- B1
B4 = < 0, 1, 0, 0,-1, 0, 0> -- G2
B5 = < 0, 1, 0, 0,-1, 0, 0> -- R2
B6 = < 0, 1, 0,-1, 0, 0, 0> -- Y2
B7 = < 0, 0, 0,-1, 0, 0, 0> -- B2
  ------------------------------------------
 
LA = 7
LB = 7

el(y,x) = if x==0 then head(y) else el(tail(y),x-1)

channel move:{1..27}.{1..27}.{ -1..1}.{ -1..1}
channel arrived


T0(p)=  ( p < 6 &  move!el(M0,p)!el(M0,p+1)!el(A0,p+1)!el(B0,p+1)
 			-> T0(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T1(p)=  ( p < 6 & move!el(M1,p)!el(M1,p+1)!el(A1,p+1)!el(B1,p+1)
			-> T1(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T2(p)=  ( p < 6 & move!el(M2,p)!el(M2,p+1)!el(A2,p+1)!el(B2,p+1)
			-> T2(p+1) )
        [] 
        ( p==6  & arrived -> STOP )

T3(p)=  ( p < 6 & move!el(M3,p)!el(M3,p+1)!el(A3,p+1)!el(B3,p+1)
			-> T3(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T4(p)=  ( p < 6 & move!el(M4,p)!el(M4,p+1)!el(A4,p+1)!el(B4,p+1)
			-> T4(p+1) )
        [] 
        ( p==6 & arrived -> STOP )

T5(p)=  ( p < 6 & move!el(M5,p)!el(M5,p+1)!el(A5,p+1)!el(B5,p+1)
			-> T5(p+1))
        [] 
        ( p== 6 & arrived -> STOP )

T6(p)=  ( p < 6 & move!el(M6,p)!el(M6,p+1)!el(A6,p+1)!el(B6,p+1)
			-> T6(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

T7(p)=  ( p < 6 & move!el(M7,p)!el(M7,p+1)!el(A7,p+1)!el(B7,p+1)
			-> T7(p+1) )
        [] 
        ( p== 6 & arrived -> STOP )

FPLACE(x) =  
  (move?from:{z | z <-{1..27}, z != x}?to?a?b ->
     ((to == x & BPLACE(x))
       []
      (from !=x & to !=x & FPLACE(x))
     )
  )
   
BPLACE(x) =  
  ( move?from?to:{z | z <-{1..27}, z != x}?a?b ->
     ((from == x & FPLACE(x))
       []
       (from !=x & to !=x & BPLACE(x))
    )
  )


RA(n) = move?x?y!0?b -> RA(n) []
        n >0 & move?x?y!-1?b -> RA(n-1) []
        n<LA & move?x?y!1?b -> RA(n+1)

RB(n) = ( move?x?y?a!0 -> RB(n) )
        []
        ( n >0 & move?x?y?a!-1 -> RB(n-1) )
        []
        ( n<LB & move?x?y?a!1 -> RB(n+1) )
        

        
TRAINS =    T0(0) [|{|arrived|}|] 
           (T1(0) [|{|arrived|}|] 
           (T2(0) [|{|arrived|}|] 
           (T3(0) [|{|arrived|}|] 
           (T4(0) [|{|arrived|}|] 
           (T5(0) [|{|arrived|}|] 
           (T6(0) [|{|arrived|}|]
            T7(0) ))))))

SYS1 =   FPLACE(2) [|{|move|}|] 
       	(FPLACE(4) [|{|move|}|] 
       	(FPLACE(6) [|{|move|}|] 
       	(FPLACE(8) [|{|move|}|] 
       	(FPLACE(27) [|{|move|}|] 
       	(FPLACE(9) [|{|move|}|] 
       	(FPLACE(10) [|{|move|}|] 
       	(FPLACE(11) [|{|move|}|] 
       	(FPLACE(12) [|{|move|}|] 
       	(FPLACE(13) [|{|move|}|] 
       	(FPLACE(15) [|{|move|}|] 
       	(FPLACE(16) [|{|move|}|] 
       	(FPLACE(17) [|{|move|}|] 
       	(FPLACE(18) [|{|move|}|] 
       	(FPLACE(20) [|{|move|}|] 
       	(FPLACE(22) [|{|move|}|] 
       	(BPLACE(1) [|{|move|}|] 
       	(BPLACE(3) [|{|move|}|]
       	(BPLACE(5) [|{|move|}|]
       	(BPLACE(7) [|{|move|}|]
       	(BPLACE(23) [|{|move|}|]
       	(BPLACE(24) [|{|move|}|]
       	(BPLACE(25) [|{|move|}|]
       	(BPLACE(26) [|{|move|}|]
       	(RA(1)  [|{|move|}|] 
      	(RB(1)  [|{|move|}|] 
         TRAINS  )))) )))))))))))))))))))))
       		

-- hide unrelevant channels to improve compression
ASYS= SYS1\{|move|} 

SPEC = arrived -> STOP

assert SPEC [FD= ASYS


-------------------------------------------------------
--     verfication process :
-------------------------------------------------------
--  time ./FDR4.app/Contents/MacOS/refines fdr4_oneway8newsmall.txt
-- > 
-- > Result: Passed
-- >     Visited States: 1636546
-- >     Visited Transitions: 7134234
-- >     Visited Plys: 50
-- >     Estimated Total Storage: 268MB
-- > 
-- > real	0m41.722s
-- > user	1m41.775s
-- > sys	0m7.847s
-- > USED VIRTUAL MEMORY  650MB
-------------------------------------------------------

------------------------
--
--  when LA =8  the second assertion fails withthe counter-example:
--    ("--reveal-taus" for counter-examples)
--
------------------------
--https://www.cs.ox.ac.uk/projects/fdr/manual/optimising/overview.html#identifying-the-problem
------------------------
--- --refinement-storage-file-path /Users/mazzanti/Desktop/FDR4/swap/
--  to the command line version will cause FDR to store temporary data in the two directories. 
------------------------
-- assert P [T= Q :[partial order reduce [hybrid]]
--
--  compression is helpful for two verifications
--CSYS = normal(ASYS)



==> anc/ProB/prob_oneway8seq.mch <==
/* https://www3.hhu.de/stups/prob/index.php/Summary_of_B_Syntax */

MACHINE Oneway
 
DEFINITIONS
  SET_PREF_MAXINT == 1;
  SET_PREF_MININT == 0
  
CONSTANTS  
   T0,T1,T2,T3,T4,T5,T6,T7,
   A0,A1,A2,A3,A4,A5,A6,A7,
   B0,B1,B2,B3,B4,B5,B6,B7,
   LA,LB

PROPERTIES 
/*
--------------------------------------------------------------
T0: int[] := [ 1, 9,10,13,15,20,23]; -- G1
T1: int[] := [ 3, 9,10,13,15,20,24]; -- R1
T2: int[] := [ 5,27,11,13,16,20,25]; -- Y1
T3: int[] := [ 7,27,11,13,16,20,26]; -- B1
T4: int[] := [23,22,17,18,11, 9, 2]; -- G2
T5: int[] := [24,22,17,18,11, 9, 4]; -- R2
T6: int[] := [25,22,17,18,12,27, 6]; -- Y2
T7: int[] := [26,22,17,18,12,27, 8]; -- B2
----------------------------------------------------------------

------ region A: train constraints ------
A0: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
A1: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
A2: int[] := [ 0, 0, 1,-1, 0, 1, 0]; -- Y1
A3: int[] := [ 0, 0, 1,-1, 0, 0, 0]; -- B1
A4: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
A5: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
A6: int[] := [ 0, 0, 0,-1, 0, 0, 0]; -- Y2
A7: int[] := [ 0, 1, 0,-1, 0, 0, 0]; -- B2
------------------------------------------

------- region B: train constraints ------
B0: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
B1: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
B2: int[] := [ 0, 0, 1,-1, 0, 0, 0]; -- Y1
B3: int[] := [ 0, 0, 1,-1, 0, 1, 0]; -- B1
B4: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
B5: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
B6: int[] := [ 0, 1, 0,-1, 0, 0, 0]; -- Y2
B7: int[] := [ 0, 0, 0,-1, 0, 0, 0]; -- B2
------------------------------------------

-------------------------------------------------------------
RA: int :=1;  -- initial value for region RA
RB: int :=1;  -- initial value for region RB
LA: int :=7;  -- limit value for region RA
LB: int :=7;  -- limit value for region RB
-------------------------------------------------------------------
*/

  T0 : 0..6 --> 1..27 & 
  T1 : 0..6 --> 1..27 & 
  T2 : 0..6 --> 1..27 & 
  T3 : 0..6 --> 1..27 & 
  T4 : 0..6 --> 1..27 & 
  T5 : 0..6 --> 1..27 & 
  T6 : 0..6 --> 1..27 &
  T7 : 0..6 --> 1..27 &
  
  A0 : 0..6 --> -1..1 &
  A1 : 0..6 --> -1..1 & 
  A2 : 0..6 --> -1..1 & 
  A3 : 0..6 --> -1..1 & 
  A4 : 0..6 --> -1..1 & 
  A5 : 0..6 --> -1..1 & 
  A6 : 0..6 --> -1..1 &
  A7 : 0..6 --> -1..1 &
  
  B0 : 0..6 --> -1..1 &
  B1 : 0..6 --> -1..1 & 
  B2 : 0..6 --> -1..1 & 
  B3 : 0..6 --> -1..1 & 
  B4 : 0..6 --> -1..1 & 
  B5 : 0..6 --> -1..1 & 
  B6 : 0..6 --> -1..1 &
  B7 : 0..6 --> -1..1 &
  
  T0(0)= 1 & T0(1)= 9 & T0(2)=10 & T0(3)=13 & T0(4)=15 & T0(5)=20 & T0(6)=23 &
  T1(0)= 3 & T1(1)= 9 & T1(2)=10 & T1(3)=13 & T1(4)=15 & T1(5)=20 & T1(6)=24 &
  T2(0)= 5 & T2(1)=27 & T2(2)=11 & T2(3)=13 & T2(4)=16 & T2(5)=20 & T2(6)=25 &
  T3(0)= 7 & T3(1)=27 & T3(2)=11 & T3(3)=13 & T3(4)=16 & T3(5)=20 & T3(6)=26 &
  T4(0)=23 & T4(1)=22 & T4(2)=17 & T4(3)=18 & T4(4)=11 & T4(5)= 9 & T4(6)=2 &
  T5(0)=24 & T5(1)=22 & T5(2)=17 & T5(3)=18 & T5(4)=11 & T5(5)= 9 & T5(6)=4 &
  T6(0)=25 & T6(1)=22 & T6(2)=17 & T6(3)=18 & T6(4)=12 & T6(5)=27 & T6(6)=6 &
  T7(0)=26 & T7(1)=22 & T7(2)=17 & T7(3)=18 & T7(4)=12 & T7(5)=27 & T7(6)=8 &
  
  A0(0)=0 & A0(1)=0 & A0(2)=0 & A0(3)= 1 & A0(4)= 0 & A0(5)=-1 & A0( 6)=0 &
  A1(0)=0 & A1(1)=0 & A1(2)=0 & A1(3)= 1 & A1(4)= 0 & A1(5)=-1 & A1( 6)=0 &
  A2(0)=0 & A2(1)=0 & A2(2)=1 & A2(3)=-1 & A2(4)= 0 & A2(5)= 1 & A2( 6)=0 &
  A3(0)=0 & A3(1)=0 & A3(2)=1 & A3(3)=-1 & A3(4)= 0 & A3(5)= 0 & A3( 6)=0 &
  A4(0)=0 & A4(1)=1 & A4(2)=0 & A4(3)= 0 & A4(4)=-1 & A4(5)= 0 & A4( 6)=0 &
  A5(0)=0 & A5(1)=1 & A5(2)=0 & A5(3)= 0 & A5(4)=-1 & A5(5)= 0 & A5( 6)=0 &
  A6(0)=0 & A6(1)=0 & A6(2)=0 & A6(3)=-1 & A6(4)= 0 & A6(5)= 0 & A6( 6)=0 &
  A7(0)=0 & A7(1)=1 & A7(2)=0 & A7(3)=-1 & A7(4)= 0 & A7(5)= 0 & A7( 6)=0 &
  
  B0(0)=0 & B0(1)=0 & B0(2)=0 & B0(3)= 1 & B0(4)= 0 & B0(5)=-1 & B0( 6)=0 &
  B1(0)=0 & B1(1)=0 & B1(2)=0 & B1(3)= 1 & B1(4)= 0 & B1(5)=-1 & B1( 6)=0 &
  B2(0)=0 & B2(1)=0 & B2(2)=1 & B2(3)=-1 & B2(4)= 0 & B2(5)= 0 & B2( 6)=0 &
  B3(0)=0 & B3(1)=0 & B3(2)=1 & B3(3)=-1 & B3(4)= 0 & B3(5)= 1 & B3( 6)=0 &
  B4(0)=0 & B4(1)=1 & B4(2)=0 & B4(3)=-0 & B4(4)=-1 & B4(5)= 0 & B4( 6)=0 &
  B5(0)=0 & B5(1)=1 & B5(2)=0 & B5(3)= 0 & B5(4)=-1 & B5(5)= 0 & B5( 6)=0 &
  B6(0)=0 & B6(1)=1 & B6(2)=0 & B6(3)=-1 & B6(4)= 0 & B6(5)= 0 & B6( 6)=0 &
  B7(0)=0 & B7(1)=0 & B7(2)=0 & B7(3)=-1 & B7(4)= 0 & B7(5)= 0 & B7( 6)=0 &
  
  LA=7 & LB=7
  
VARIABLES 
  P0,P1,P2,P3,P4,P5,P6,P7,RA,RB

INVARIANT 
  P0:0..6 & P1:0..6 & P2:0..6 & P3:0..6 & P4:0..6 & P5:0..6 & P6:0..6 & P7:0..6 &
  RA:0..8 & RB:0..8

INITIALISATION 
  P0:=0; P1:=0; P2:=0; P3:=0; P4:=0; P5:=0; P6:=0; P7:=0; RA:=1; RB:=1

OPERATIONS
  move0 = 
    PRE P0<6 & 
      T0(P0+1) /= T1(P1) & 
      T0(P0+1) /= T2(P2 )& 
      T0(P0+1) /= T3(P3 )& 
      T0(P0+1) /= T4(P4) & 
      T0(P0+1) /= T5(P5) & 
      T0(P0+1) /= T6(P6) & 
      T0(P0+1) /= T7(P7) &
      RA + A0(P0+1) <= LA &
      RB + B0(P0+1) <= LB
    THEN 
      P0 := P0+1;
      RA := RA + A0(P0);
      RB := RB + B0(P0)
    END ;

  move1 = 
    PRE P1<6 & 
      T1(P1+1) /= T0(P0) & 
      T1(P1+1) /= T2(P2) &
      T1(P1+1) /= T3(P3) & 
      T1(P1+1) /= T4(P4) & 
      T1(P1+1) /= T5(P5) & 
      T1(P1+1) /= T6(P6) & 
      T1(P1+1) /= T7(P7) &
      RA + A1(P1+1) <= LA &
      RB + B1(P1+1) <= LB
    THEN 
      P1 := P1+1;
      RA := RA + A1(P1);
      RB := RB + B1(P1)
    END ;
               
  move2 = 
    PRE P2<6 & 
      T2(P2+1) /= T0(P0) & 
      T2(P2+1) /= T1(P1) &
      T2(P2+1) /= T3(P3) & 
      T2(P2+1) /= T4(P4) & 
      T2(P2+1) /= T5(P5) & 
      T2(P2+1) /= T6(P6) & 
      T2(P2+1) /= T7(P7) &
      RA + A2(P2+1) <= LA &
      RB + B2(P2+1) <= LB
    THEN 
      P2 := P2+1;
      RA := RA + A2(P2);
      RB := RB + B2(P2)
    END ;
               
  move3 = 
    PRE P3<6 & 
      T3(P3+1) /= T0(P0) & 
      T3(P3+1) /= T1(P1) &
      T3(P3+1) /= T2(P2) & 
      T3(P3+1) /= T4(P4) & 
      T3(P3+1) /= T5(P5) & 
      T3(P3+1) /= T6(P6) & 
      T3(P3+1) /= T7(P7) &
      RA + A3(P3+1) <= LA &
      RB + B3(P3+1) <= LB
    THEN 
      P3 := P3+1;
      RA := RA + A3(P3);
      RB := RB + B3(P3)
    END ;
    
  move4 = 
    PRE P4<6 & 
      T4(P4+1) /= T0(P0) & 
      T4(P4+1) /= T1(P1) & 
      T4(P4+1) /= T2(P2) & 
      T4(P4+1) /= T3(P3) & 
      T4(P4+1) /= T5(P5) & 
      T4(P4+1) /= T6(P6) & 
      T4(P4+1) /= T7(P7) &
      RA + A4(P4+1) <= LA &
      RB + B4(P4+1) <= LB
    THEN 
      P4 := P4+1;
      RA := RA + A4(P4);
      RB := RB + B4(P4)
    END ;

  move5 = 
    PRE P5<6 & 
      T5(P5+1) /= T0(P0) & 
      T5(P5+1) /= T1(P1) &  
      T5(P5+1) /= T2(P2) &
      T5(P5+1) /= T3(P3) & 
      T5(P5+1) /= T4(P4) & 
      T5(P5+1) /= T6(P6) & 
      T5(P5+1) /= T7(P7) &
      RA + A5(P5+1) <= LA &
      RB + B5(P5+1) <= LB
    THEN 
      P5 := P5+1;
      RA := RA + A5(P5);
      RB := RB + B5(P5)
    END ;
    
  move6 = 
    PRE P6<6 & 
      T6(P6+1) /= T0(P0) & 
      T6(P6+1) /= T1(P1) & 
      T6(P6+1) /= T2(P2) & 
      T6(P6+1) /= T3(P3) & 
      T6(P6+1) /= T4(P4) & 
      T6(P6+1) /= T5(P5) & 
      T6(P6+1) /= T7(P7) &
      RA + A6(P6+1) <= LA &
      RB + B6(P6+1) <= LB
    THEN 
      P6 := P6+1;
      RA := RA + A6(P6);
      RB := RB + B6(P6)
    END ;
    
  move7 = 
    PRE P7<6 & 
      T7(P7+1) /= T0(P0) & 
      T7(P7+1) /= T1(P1) & 
      T7(P7+1) /= T2(P2) & 
      T7(P7+1) /= T3(P3) & 
      T7(P7+1) /= T4(P4) & 
      T7(P7+1) /= T5(P5) & 
      T7(P7+1) /= T6(P6) &
      RA + A7(P7+1) <= LA &
      RB + B7(P7+1) <= LB
    THEN 
      P7 := P7+1;
      RA := RA + A7(P7);
      RB := RB + B7(P7)
    END ;
	
  arrived = 
    PRE 
       P0=6 & P1=6 & P2=6 & P3=6 & P4=6 & P5=6 & P6=6 & P7=6 
    THEN 
       skip 
    END
END
 
//--------------------
//  SEARCHING DEADLOCKS:  1_636_547 states,   7_134_235 trans.  TIME  32 min   VMEM  3 GB
//-------------------


==> anc/ProB/tla_oneway8.tla <==
------------------ MODULE oneway ---------------
EXTENDS Integers

VARIABLE 
  P0,P1,P2,P3,P4,P5,P6,P7,RA,RB
  
vars == <<P0,P1,P2,P3,P4,P5,P6,P7,RA,RB>>

TypesOK  == (P0 \in 0..6)

T0 == << 1, 9,10,13,15,20,23>>
T1 == << 3, 9,10,13,15,20,24>>
T2 == << 5,27,11,13,16,20,25>>
T3 == << 7,27,11,13,16,20,26>>
T4 == <<23,22,17,18,11, 9, 2>>
T5 == <<24,22,17,18,11, 9, 4>>
T6 == <<25,22,17,18,12,27, 6>>
T7 == <<26,22,17,18,12,27, 8>>

A0 == << 0, 0, 0, 1, 0,-1, 0>>
A1 == << 0, 0, 0, 1, 0,-1, 0>>
A2 == << 0, 0, 1,-1, 0, 1, 0>>
A3 == << 0, 0, 1,-1, 0, 0, 0>>
A4 == << 0, 1, 0, 0,-1, 0, 0>>
A5 == << 0, 1, 0, 0,-1, 0, 0>>
A6 == << 0, 0, 0,-1, 0, 0, 0>>
A7 == << 0, 1, 0,-1, 0, 0, 0>>

B0 == << 0, 0, 0, 1, 0,-1, 0>>
B1 == << 0, 0, 0, 1, 0,-1, 0>>
B2 == << 0, 0, 1,-1, 0, 0, 0>>
B3 == << 0, 0, 1,-1, 0, 1, 0>>
B4 == << 0, 1, 0, 0,-1, 0, 0>>
B5 == << 0, 1, 0, 0,-1, 0, 0>>
B6 == << 0, 1, 0,-1, 0, 0, 0>>
B7 == << 0, 0, 0,-1, 0, 0, 0>>

LA == 7
LB == 7

LL == 6

Init== 
/\ P0=0 /\ P1=0 /\ P2=0 /\ P3=0 /\ P4=0 /\ P5=0 /\ P6=0 /\ P7=0 
/\ RA=1 /\ RB=1

Move0 ==
   /\ P0 < LL 
   /\ T0[P0+2] /= T1[P1+1]
   /\ T0[P0+2] /= T2[P2+1]
   /\ T0[P0+2] /= T3[P3+1]
   /\ T0[P0+2] /= T4[P4+1]
   /\ T0[P0+2] /= T5[P5+1]
   /\ T0[P0+2] /= T6[P6+1]
   /\ T0[P0+2] /= T7[P7+1]
   /\ RA + A0[P0+2] <= LA
   /\ RB + B0[P0+2] <= LB
   /\ P0' = (P0+1)
   /\ RA' = RA + A0[P0+2]
   /\ RB' = RB + B0[P0+2]
   /\ UNCHANGED <<P1,P2,P3,P4,P5,P6,P7>>


Move1 ==
   /\ P1 < LL 
   /\ T1[P1+2] /= T0[P0+1]
   /\ T1[P1+2] /= T2[P2+1]
   /\ T1[P1+2] /= T3[P3+1]
   /\ T1[P1+2] /= T4[P4+1]
   /\ T1[P1+2] /= T5[P5+1]
   /\ T1[P1+2] /= T6[P6+1]
   /\ T1[P1+2] /= T7[P7+1]
   /\ RA + A1[P1+2] <= LA
   /\ RB + B1[P1+2] <= LB
   /\ P1' = (P1+1)
   /\ RA' = RA + A1[P1+2]
   /\ RB' = RB + B1[P1+2]
   /\ UNCHANGED <<P0,P2,P3,P4,P5,P6,P7>>
   

Move2 ==
   /\ P2 < LL 
   /\ T2[P2+2] /= T0[P0+1]
   /\ T2[P2+2] /= T1[P1+1]
   /\ T2[P2+2] /= T3[P3+1]
   /\ T2[P2+2] /= T4[P4+1]
   /\ T2[P2+2] /= T5[P5+1]
   /\ T2[P2+2] /= T6[P6+1]
   /\ T2[P2+2] /= T7[P7+1]
   /\ RA + A2[P2+2] <= LA
   /\ RB + B2[P2+2] <= LB
   /\ P2' = (P2+1)
   /\ RA' = RA + A2[P2+2]
   /\ RB' = RB + B2[P2+2]
   /\ UNCHANGED <<P0,P1,P3,P4,P5,P6,P7>>
   

Move3 ==
   /\ P3 < LL 
   /\ T3[P3+2] /= T0[P0+1]
   /\ T3[P3+2] /= T1[P1+1]
   /\ T3[P3+2] /= T2[P2+1]
   /\ T3[P3+2] /= T4[P4+1]
   /\ T3[P3+2] /= T5[P5+1]
   /\ T3[P3+2] /= T6[P6+1]
   /\ T3[P3+2] /= T7[P7+1]
   /\ RA + A3[P3+2] <= LA
   /\ RB + B3[P3+2] <= LB
   /\ P3' = (P3+1)
   /\ RA' = RA + A3[P3+2]
   /\ RB' = RB + B3[P3+2]
   /\ UNCHANGED <<P0,P1,P2,P4,P5,P6,P7>>
     
Move4 ==
   /\ P4 < LL 
   /\ T4[P4+2] /= T0[P0+1]
   /\ T4[P4+2] /= T1[P1+1]
   /\ T4[P4+2] /= T2[P2+1]
   /\ T4[P4+2] /= T3[P3+1]
   /\ T4[P4+2] /= T5[P5+1]
   /\ T4[P4+2] /= T6[P6+1]
   /\ T4[P4+2] /= T7[P7+1]
   /\ RA + A4[P4+2] <= LA
   /\ RB + B4[P4+2] <= LB
   /\ P4' = (P4+1)
   /\ RA' = RA + A4[P4+2]
   /\ RB' = RB + B4[P4+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P5,P6,P7>>
   

Move5 ==
   /\ P5 < LL 
   /\ T5[P5+2] /= T0[P0+1]
   /\ T5[P5+2] /= T1[P1+1]
   /\ T5[P5+2] /= T2[P2+1]
   /\ T5[P5+2] /= T3[P3+1]
   /\ T5[P5+2] /= T4[P4+1]
   /\ T5[P5+2] /= T6[P6+1]
   /\ T5[P5+2] /= T7[P7+1]
   /\ RA + A5[P5+2] <= LA
   /\ RB + B5[P5+2] <= LB
   /\ P5' = (P5+1)
   /\ RA' = RA + A5[P5+2]
   /\ RB' = RB + B5[P5+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P6,P7>>
   
Move6 ==
   /\ P6 < LL 
   /\ T6[P6+2] /= T0[P0+1]
   /\ T6[P6+2] /= T1[P1+1]
   /\ T6[P6+2] /= T2[P2+1]
   /\ T6[P6+2] /= T3[P3+1]
   /\ T6[P6+2] /= T4[P4+1]
   /\ T6[P6+2] /= T5[P5+1]
   /\ T6[P6+2] /= T7[P7+1]
   /\ RA + A6[P6+2] <= LA
   /\ RB + B6[P6+2] <= LB
   /\ P6' = (P6+1)
   /\ RA' = RA + A6[P6+2]
   /\ RB' = RB + B6[P6+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P5,P7>>
   
   
Move7 ==
   /\ P7 < LL 
   /\ T7[P7+2] /= T0[P0+1]
   /\ T7[P7+2] /= T1[P1+1]
   /\ T7[P7+2] /= T2[P2+1]
   /\ T7[P7+2] /= T3[P3+1]
   /\ T7[P7+2] /= T4[P4+1]
   /\ T7[P7+2] /= T5[P5+1]
   /\ T7[P7+2] /= T6[P6+1]
   /\ RA + A7[P7+2] <= LA
   /\ RB + B7[P7+2] <= LB
   /\ P7' = (P7+1)
   /\ RA' = RA + A7[P7+2]
   /\ RB' = RB + B7[P7+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P5,P6>>
   
Next== 
  \/  Move0 \/  Move1 \/  Move2 \/  Move3
  \/  Move4 \/  Move5 \/  Move6 \/  Move7
    
Arrived == 
  /\ (P0=LL) /\ (P1=LL) /\ (P2=LL) /\ (P3=LL)
  /\ (P4=LL) /\ (P5=LL) /\ (P6=LL) /\ (P7=LL)
 
Property == <>Arrived
  
Spec == Init /\ [][Next]_vars 
SFairSpec == Init /\ [][Next]_vars /\ SF_vars (Next)    (*for LTL verification*)

(**************************************************)
(* Property: <>Arrived,  Behavior Spec: SFairSpec *)
(* States: 1636545, Result: TRUE, Time 3m17s      *)
(**************************************************)

(* Model Overview:  setting Temporal formula == "Spec" *)
(* Deadlock Found:  trace for  P0=6 & P4=6 *)
(* PROPERTIES:    <>Arrived     is FALSE, because of implicit stuttering*)

(* Model Overview:  setting Temporal formula == "SFairSpec" *)
(* Deadlock Found:  trace for P0=6 & P4=6 (stuttering does not avoids deadlocks) *)
(* PROPERTIES:    <>Arrived     is TRUE, stuttering ignored *)
===============================================


==> anc/README.txt <==
In this directory are contained the models cited in the MARS 2018 paper:

"Ten Diverse Formal Models for a CBTC Automatic Train Supervision System"
by Franco Mazzzanti and Alessio Ferrari,

All the models are formalizations of the Train Deadlock Avoidance system
initially described in:

  Franco Mazzanti,Giorgio Oronzo Spagnolo, AlessioFerrari (2014):
  Designing a deadlock-free train scheduler: A model checking approach. 
  In: NASA Formal Methods Symposium, 
  LNCS 8430, Springer, pp. 264–269, 
  doi:10.1007/978-3-319-06200-6 22.

and later extended in:

Franco Mazzanti,Giorgio Oronzo Spagnolo,Simone Della Longa, AlessioFerrari(2014):
  Deadlockavoidance in train scheduling: a model checking approach. 
  In: International Workshop on Formal Methods for Industrial Critical Systems, FMICS 2014, 
  LNCS 8718, Springer, pp. 109–123, 
 doi:10.1007/978-3-319- 10702-8 8.
 
 
An initial comparison of the various translations for six different formal varification
framworks has been initially presened in:
  
  Franco Mazzanti,Alessio Ferrari, Giorgio Oronzo Spagnolo(2014):
  "Experiments in Formal Modelling of a Deadlock Avoidance Algorithm for a CBTC System"
  In: International Symposium on Leveraging Applications of Formal Methods ISoLA 2016, 
  Volune Part II, LNCS 9953, Springer, pp. 297–314, 
  doi:10.1007/978-3- 319-47169-3 22.

The initial comparison has been later extended in the following paper, where the focus 
was centered of the verification capabilities of the seven considered frameworks.

Franco Mazzanti, Alessio Ferrari & Giorgio Oronzo Spagnolo (2018): 
  Towards Formal Methods Diversity in Railways: an Experience Report with Seven Frameworks.
  International Journal on Software Tools for Technology Transfer, STTT 20(3),
  doi:10.1007/s10009-018-0488-3.

-----------------

In the MARS 2018 paper, we are now considering the modelling in ten different 
formal languages, keeping the focus more on the linguistic issues rather then the
verfication issues.

A public read-only version of the STTT paper can be accessed through the 
Springer Nature’s link: http://rdcu.be/ID78

Public version of the other mentioned papers can be accessed through the author home site:
http://fmt.isti.cnr.it/~mazzanti/publications

-----------------


==> anc/SMV/smv_oneway8-SM.smv <==

MODULE main
  -- 
  -------  train missions ------------------
DEFINE 
T0 := [ 1, 9,10,13,15,20,23,22]; -- G1
T1 := [ 3, 9,10,13,15,20,24,22]; -- R1
T2 := [ 5,27,11,13,16,20,25,22]; -- Y1
T3 := [ 7,27,11,13,16,20,26,22]; -- B1
T4 := [23,22,17,18,11, 9, 2]; -- G2
T5 := [24,22,17,18,11, 9, 4]; -- R2
T6 := [25,22,17,18,12,27, 6]; -- Y2
T7 := [26,22,17,18,12,27, 8]; -- B2

  ------ region A: train constraints ------
A0 := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
A1 := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
A2 := [ 0, 0, 1,-1, 0, 1, 0]; -- Y1
A3 := [ 0, 0, 1,-1, 0, 0, 0]; -- B1
A4 := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
A5 := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
A6 := [ 0, 0, 0,-1, 0, 0, 0]; -- Y2
A7 := [ 0, 1, 0,-1, 0, 0, 0]; -- B2 
 ------------------------------------------

  ------- region B: train constraints ------
B0 := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
B1 := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
B2 := [ 0, 0, 1,-1, 0, 0, 0]; -- Y1
B3 := [ 0, 0, 1,-1, 0, 1, 0]; -- B1
B4 := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
B5 := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
B6 := [ 0, 1, 0,-1, 0, 0, 0]; -- Y2
B7 := [ 0, 0, 0,-1, 0, 0, 0]; -- B2
  ------------------------------------------
 
  
LA := 7;
LB := 7;
  
IVAR
  -- (unfair) selector of the train transition
  RUNNING: {0,1,2,3,4,5,6,7};

VAR
  -- vector of train progesses in the execution of their missions
  P0: 0..6;
  P1: 0..6;
  P2: 0..6;
  P3: 0..6;
  P4: 0..6;
  P5: 0..6;
  P6: 0..6;
  P7: 0..6;
  --
  --
  -- the occupation status for regions A and B
  RA:  0..8; 
  RB:  0..8;

  --
ASSIGN
  --
  -- the initial vector of train progesses
  init(P0) := 0;
  init(P1) := 0;
  init(P2) := 0;
  init(P3) := 0;
  init(P4) := 0;
  init(P5) := 0;
  init(P6) := 0;
  init(P7) := 0;
  --
  -- the initial occupation status for regions A and B
  init(RA) := 1;
  init(RB) := 1;
  
TRANS 
  -- progression rules for the evolving train 0
 
      RUNNING =0 &
        -- the current train has not yet completed its mission
        P0 < 6 &
        --
        -- the next place is not occupied by other trains
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB 
      ?
        next(P0) in (P0+1) &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A0[P0+1]) &
        next(RB) in (RB + B0[P0+1]) 
      : 
      RUNNING = 1 &
        P1 < 6 &
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB 
      ? 
        next(P0) in P0 &
        next(P1) in (P1+1) &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A1[P1+1]) &
        next(RB) in (RB + B1[P1+1])    
     : 
      RUNNING =2 &
        P2 < 6 &
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB
      ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in (P2+1) &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A2[P2+1]) &
        next(RB) in (RB + B2[P2+1])    
    :
     RUNNING =3 &
        P3 < 6 &
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T3[P3] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB 
    ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in (P3+1) &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A3[P3+1]) &
        next(RB) in (RB + B3[P3+1]) 
   
    :
     RUNNING =4 &
        P4 < 6 &
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T4[P4] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB
    ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in (P4+1) &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A4[P4+1]) &
        next(RB) in (RB + B4[P4+1]) 
    :
     RUNNING =5 &
        P5 < 6 &
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB 
    ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in (P5+1) &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in (RA + A5[P5+1]) &
        next(RB) in (RB + B5[P5+1]) 
    :
      RUNNING = 6 &
        P6 < 6 &
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T6[P6] &
        T6[P6+1] !=  T7[P7] &
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB
    ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in (P6+1) &
        next(P7) in P7 &
        next(RA) in (RA + A6[P6+1]) &
        next(RB) in (RB + B6[P6+1])  
    :
     RUNNING =7 &
        -- the current train has not yet completed its mission
        P7 < 6 &
        --
        -- the next place is not occupied by other trains
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        T7[P7+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB 
    ?
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in (P7+1) &
        next(RA) in (RA + A7[P7+1]) &
        next(RB) in (RB + B7[P7+1])
   :  
        next(P0) in P0 &
        next(P1) in P1 &
        next(P2) in P2 &
        next(P3) in P3 &
        next(P4) in P4 &
        next(P5) in P5 &
        next(P6) in P6 &
        next(P7) in P7 &
        next(RA) in RA &
        next(RB) in RB

-- FAIRNESS  RUNNING = 0;
-- FAIRNESS  RUNNING = 1;
-- FAIRNESS  RUNNING = 2;
-- FAIRNESS  RUNNING = 3;
-- FAIRNESS  RUNNING = 4;
-- FAIRNESS  RUNNING = 5;
-- FAIRNESS  RUNNING = 6;
-- FAIRNESS  RUNNING = 7;
 
-- CTLSPEC
--   AF ((P0=6) & (P1=6) & (P2=6) & (P3=6) &  (P4=6) & (P5=6) & (P6=6) & (P7=6))
   
-- LTLSPEC
--   F ((P0=6) & (P1=6) & (P2=6) & (P3=6) &  (P4=6) & (P5=6) & (P6=6) & (P7=6))

CTLSPEC 
  AG EF ((P0=6) & (P1=6) & (P2=6) & (P3=6) &  (P4=6) & (P5=6) & (P6=6) & (P7=6))


-------------------------------- end main -------------------------------------------
-------------------------------------------------------------------------------------

----------------------------------------
--    Batch Verification:
----------------------------------------
-- time nusmv -r -v 1 smv_oneway8newshort.smv
--    FAIRNESS RUNNING = 1; ... RUNNING = 7;
--    LTLSPEC    F ((0=6) & ... & P7=6))
-- > 
-- > reachable states: 1.63654e+06 (2^20.6422) out of 4.66949e+08 (2^28.7987)
-- > Successful termination
-- > real	0m43.609s
-- > user	0m43.431s
----------------------------------------
-- time nusmv -r -v 1 smv_oneway8newshort.smv
--    FAIRNESS RUNNING = 1; ... RUNNING = 7;
--    CTLSPEC   AF ((0=6) & ... & P7=6))
-- > 
-- > reachable states: 1.63654e+06 (2^20.6422) out of 4.66949e+08 (2^28.7987)
-- > Successful termination
-- > real	0m39.211s
-- > user	0m39.015s
----------------------------------------
-- time nusmv -r -v 1 smv_oneway8newshort.smv
--    CTLSPEC   AG EF ((0=6) & ... & P7=6))
-- > 
-- > reachable states: 1.63654e+06 (2^20.6422) out of 4.66949e+08 (2^28.7987)
-- > Successful termination
-- > real	0m2.807s
-- > user	0m2.771s
-- > USED MEMORY  74 MB

----------------------------------------
-- nusmv -v 2 -ctt -r -is smv_oneway8newshort.smv 
--    -ctt checks totatlity of transition relation function
--    -r  prints actual number of reachable states 
--    -v 1   verbose (1..4)
--    -is   ignore SPEC properties
--    -AG   used ad hoc algorithm for AG-only properties
-- nusmv -v 1 -bmc -bmc_length 100 cyclic8-smv.txt 
------------------------------------------
--    Interactive Verification:
-- ./NuSMV -int
-- read_model -i smv_oneway8.smv
-- flatten_hierarchy
-- encode_variables
-- build_model
-- check_ctlspec -p "AF (P0 = 0)"
--------------- other commands --------
--check_ctlspec [-h] [-m | -o output-file] [-n number | -p
-- "ctl-expr  [IN context]" | -P "name"]
--go
--pick_state -i
--simulate -i
---------------------------------------
--


==> anc/SMV/smv_oneway8_DF.smv <==

MODULE main
  -- 
  -------  train missions ------------------
DEFINE 
T0 := [ 1, 9,10,13,15,20,23,22,17,18,11, 9, 2, 1]; -- G1
T1 := [ 3, 9,10,13,15,20,24,22,17,18,11, 9, 4, 3]; -- R1
T2 := [ 5,27,11,13,16,20,25,22,17,18,12,27, 6, 5]; -- Y1
T3 := [ 7,27,11,13,16,20,26,22,17,18,12,27, 8, 7]; -- B1
T4 := [23,22,17,18,11, 9, 2, 1, 9,10,13,15,20,23]; -- G2
T5 := [24,22,17,18,11, 9, 4, 3, 9,10,13,15,20,24]; -- R2
T6 := [25,22,17,18,12,27, 6, 5,27,11,13,16,20,25]; -- Y2
T7 := [26,22,17,18,12,27, 8, 7,27,11,13,16,20,26]; -- B2

  ------ region A: train constraints ------
A0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
A1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
A2 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- Y1
A3 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- B1
A4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
A5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
A6 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- Y2
A7 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- B2 
 ------------------------------------------

  ------- region B: train constraints ------
B0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
B1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
B2 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- Y1
B3 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- B1
B4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
B5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
B6 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- Y2
B7 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- B2
  ------------------------------------------
 

  ------- region C: train constraints ------
C0 := [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,-1, 0, 0, 0]; -- G1
C1 := [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
C2 := [ 0, 0, 1, 0, 0,-1, 0, 1, 0,-1, 0, 0, 0, 0]; -- Y1
C3 := [ 0, 0, 1, 0, 0,-1, 0, 1, 0,-1, 0, 0, 0, 0]; -- B1
C4 := [ 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 1, 0]; -- G2
C5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0]; -- R2
C6 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0]; -- Y2
C7 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0]; -- B2
  ------------------------------------------

  ------- region D: train constraints ------
D0 := [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
D1 := [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,-1, 0, 0, 0]; -- R1
D2 := [ 0, 0, 1, 0, 0,-1, 0, 1, 0,-1, 0, 0, 0, 0]; -- Y1
D3 := [ 0, 0, 1, 0, 0,-1, 0, 1, 0,-1, 0, 0, 0, 0]; -- B1
D4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0]; -- G2
D5 := [ 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 1, 0]; -- R2
D6 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0]; -- Y2
D7 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0]; -- B2
  ------------------------------------------
  
LA := 7;
LB := 7;
LC := 7;
LD := 7;
  
IVAR
  -- (unfair) selector of the train transition
  RUNNING: {0,1,2,3,4,5,6,7};

VAR
  -- (fair) selector of the train transition
--  RUNNING: 0..7;
  
  -- vector of train progesses in the execution of their missions
  P0: 0..6;
  P1: 0..6;
  P2: 0..6;
  P3: 0..6;
  P4: 0..6;
  P5: 0..6;
  P6: 0..6;
  P7: 0..6;
  --
  --
  -- the occupation status for regions A and B
  RA:  0..8; 
  RB:  0..8;
  RC:  0..8; 
  RD:  0..8;

  --
ASSIGN
  --
  -- the initial vector of train progesses
  init(P0) := 0;
  init(P1) := 0;
  init(P2) := 0;
  init(P3) := 0;
  init(P4) := 0;
  init(P5) := 0;
  init(P6) := 0;
  init(P7) := 0;
  --
  -- the initial occupation status for regions A and B
  init(RA) := 1;
  init(RB) := 1;
  init(RC) := 1;
  init(RD) := 1;
  

  -- progression rules for the evolving train 0
  next(P0) :=  
      case RUNNING =0 &
        -- the current train has not yet completed its mission
        P0 < 6 &
        --
        -- the next place is not occupied by other trains
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB &
        RC + C0[P0+1] <= LC &
        RD + D0[P0+1] <= LD
        --
        : (P0+1);  -- mod 13;
        
        TRUE
        : P0;
      esac; 
      
  -- progression rules for the evolving train id
  next(P1) :=  
      case RUNNING = 1 &
        -- the current train has not yet completed its mission
        P1 < 6 &
        --
        -- the next place is not occupied by other trains
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB &
        RC + C1[P1+1] <= LC &
        RD + D1[P1+1] <= LD 
        --
        : (P1+1);  --  mod 13;
        
        TRUE
        : P1;
      esac;   

  -- progression rules for the evolving train id
  next(P2) :=  
      case RUNNING =2 &
        -- the current train has not yet completed its mission
        P2 < 6 &
        --
        -- the next place is not occupied by other trains
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB &
        RC + C2[P2+1] <= LC &
        RD + D2[P2+1] <= LD 
        --
        : (P2+1);  --  mod 13;
        
        TRUE
        : P2;
      esac;     
      
   next(P3) := 
         case RUNNING =3 &
        -- the current train has not yet completed its mission
        P3 < 6 &
        --
        -- the next place is not occupied by other trains
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB &
        RC + C3[P3+1] <= LA &
        RD + D3[P3+1] <= LC
        --
        : (P3+1);  --  mod 13;
        
        TRUE
        : P3;
      esac; 
      
  -- progression rules for the evolving train id
  next(P4) :=  
      case  RUNNING =4 &
        -- the current train has not yet completed its mission
        P4 < 6 &
        --
        -- the next place is not occupied by other trains
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB &
        RC + C4[P4+1] <= LC &
        RD + D4[P4+1] <= LD 
        --
        : (P4+1);  --  mod 13;
        
        TRUE
        : P4;
      esac;
      
  -- progression rules for the evolving train id
  next(P5) :=  
      case RUNNING = 5 &
        -- the current train has not yet completed its mission
        P5 < 6 &
        --
        -- the next place is not occupied by other trains
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB &
        RC + C5[P5+1] <= LC &
        RD + D5[P5+1] <= LD 
        --
        : (P5+1);  --  mod 13;
        
        TRUE
        : P5;
      esac;
      
  -- progression rules for the evolving train id
  next(P6) :=  
      case RUNNING = 6 &
        -- the current train has not yet completed its mission
        P6 < 6 &
        --
        -- the next place is not occupied by other trains
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T7[P7] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB &
        RC + C6[P6+1] <= LC &
        RD + D6[P6+1] <= LD
        --
        : (P6+1);  --  mod 13;
        
        TRUE
        : P6;
      esac;

       
  next(P7) :=  
      case RUNNING = 7 &
        -- the current train has not yet completed its mission
        P7 < 6 &
        --
        -- the next place is not occupied by other trains
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        -- 
        -- the progression step of id satisfies all contraints
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB &
        RC + C7[P7+1] <= LC &
        RD + D7[P7+1] <= LD 
        --
        : (P7+1);  --  mod 13;
        
        TRUE
        : P7;
      esac;
      
  ------------------------------------------------------------
  -- rule for the update of the occupation status of region A
  next(RA):=  
      case
        --
        --  if train 0 can proceed, update RB according to CC
        RUNNING =0 &
        P0 < 6 &
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB &
        RC + C0[P0+1] <= LC &
        RD + D0[P0+1] <= LD &
        RA + A0[P0+1] >= 0 
        : RA + A0[P0+1];

        --
        --  if train 1 can proceed, update RB according to CC
        RUNNING = 1 &
        P1 < 6 &
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB &
        RC + C1[P1+1] <= LC &
        RD + D1[P1+1] <= LD &
        RA + A1[P1+1] >= 0 
         : RA + A1[P1+1];
        --
        --  if train 2 can proceed, update RB according to CC
        RUNNING = 2 &
        P2 < 6 &
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB &
        RC + C2[P2+1] <= LC &
        RD + D2[P2+1] <= LD &
        RA + A2[P2+1] >= 0 
         : RA + A2[P2+1];        --
        --  if train 3 can proceed, update RB according to CC
        RUNNING = 3 &
        P3 < 6 &
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB &
        RC + C3[P3+1] <= LA &
        RD + D3[P3+1] <= LC &
        RA + A3[P3+1] >= 0 
        : RA + A3[P3+1];
        --
        --  if train 4 can proceed, update RB according to CC
        RUNNING = 4 &
        P4 < 6 &
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB &
        RC + C4[P4+1] <= LC &
        RD + D4[P4+1] <= LD &
        RA + A4[P4+1] >= 0 
         : RA + A4[P4+1];
        --
        --  if train 5 can proceed, update RB according to CC
        RUNNING = 5 &
        P5 < 6 &
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB &
        RC + C5[P5+1] <= LC &
        RD + D5[P5+1] <= LD &
        RA + A5[P5+1] >= 0 
        : RA + A5[P5+1];
        --
        --  if train 6 can proceed, update RB according to CC
        RUNNING = 6 &
        P6 < 6 &
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T7[P7] &
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB &
        RC + C6[P6+1] <= LC &
        RD + D6[P6+1] <= LD &
        RA + A6[P6+1] >= 0 
        : RA + A6[P6+1];
        --
        --  if train 7 can proceed, update RB according to CC
        RUNNING = 7 &
        P7 < 6 &
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB &
        RC + C7[P7+1] <= LC &
        RD + D7[P7+1] <= LD &
        RA + A7[P7+1] >= 0 
        : RA + A7[P7+1];
        --
        --  if no train can proceed, RB does not change
        TRUE
         : RA;
      esac;


  -- rule for the update of the occupation status of region B
  next(RB):=  
      case
        --
        --  if train 0 can proceed, update RB according to CC
        RUNNING =0 &
        P0 < 6 &
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB &
        RC + C0[P0+1] <= LC &
        RD + D0[P0+1] <= LD &
        RB + B0[P0+1] >= 0
        : RB + B0[P0+1];

        --
        --  if train 1 can proceed, update RB according to CC
        RUNNING = 1 &
        P1 < 6 &
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB &
        RC + C1[P1+1] <= LC &
        RD + D1[P1+1] <= LD &
        RB + B1[P1+1] >= 0 
         : RB + B1[P1+1];
        --
        --  if train 2 can proceed, update RB according to CC
        RUNNING = 2 &
        P2 < 6 &
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB &
        RC + C2[P2+1] <= LC &
        RD + D2[P2+1] <= LD &
        RB + B2[P2+1] >= 0 
         : RB + B2[P2+1];        --
        --  if train 3 can proceed, update RB according to CC
        RUNNING = 3 &
        P3 < 6 &
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB &
        RC + C3[P3+1] <= LA &
        RD + D3[P3+1] <= LC &
        RB + B3[P3+1] >= 0 
        : RB + B3[P3+1];
        --
        --  if train 4 can proceed, update RB according to CC
        RUNNING = 4 &
        P4 < 6 &
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB &
        RC + C4[P4+1] <= LC &
        RD + D4[P4+1] <= LD &
        RB + B4[P4+1] >= 0 
         : RB + B4[P4+1];
        --
        --  if train 5 can proceed, update RB according to CC
        RUNNING = 5 &
        P5 < 6 &
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB &
        RC + C5[P5+1] <= LC &
        RD + D5[P5+1] <= LD &
        RB + B5[P5+1] >= 0 
        : RB + B5[P5+1];
        --
        --  if train 6 can proceed, update RB according to CC
        RUNNING = 6 &
        P6 < 6 &
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T7[P7] &
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB &
        RC + C6[P6+1] <= LC &
        RD + D6[P6+1] <= LD &
        RB + B6[P6+1] >= 0
        : RB + B6[P6+1];
        --
        --  if train 7 can proceed, update RB according to CC
        RUNNING = 7 &
        P7 < 6 &
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB &
        RC + C7[P7+1] <= LC &
        RD + D7[P7+1] <= LD &
        RB + B7[P7+1] >= 0 
        : RB + B7[P7+1];
        --
        --  if no train can proceed, RB does not change
        TRUE
         : RB;
      esac;

  -- rule for the update of the occupation status of region B
  next(RC):=  
      case
        --
        --  if train 0 can proceed, update RB according to CC
        RUNNING =0 &
        P0 < 6 &
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB &
        RC + C0[P0+1] <= LC &
        RD + D0[P0+1] <= LD &
        RC + C0[P0+1] >= 0 
        : RC + C0[P0+1];

        --
        --  if train 1 can proceed, update RB according to CC
        RUNNING = 1 &
        P1 < 6 &
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB &
        RC + C1[P1+1] <= LC &
        RD + D1[P1+1] <= LD &
        RC + C1[P1+1] >= 0 
         : RC + C1[P1+1];
        --
        --  if train 2 can proceed, update RB according to CC
        RUNNING = 2 &
        P2 < 6 &
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB &
        RC + C2[P2+1] <= LC &
        RD + D2[P2+1] <= LD &
        RC + C2[P2+1] >= 0 
         : RC + C2[P2+1];        --
        --  if train 3 can proceed, update RB according to CC
        RUNNING = 3 &
        P3 < 6 &
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB &
        RC + C3[P3+1] <= LA &
        RD + D3[P3+1] <= LC &
        RC + C3[P3+1] >= 0 
        : RC + C3[P3+1];
        --
        --  if train 4 can proceed, update RB according to CC
        RUNNING = 4 &
        P4 < 6 &
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB &
        RC + C4[P4+1] <= LC &
        RD + D4[P4+1] <= LD &
        RC + C4[P4+1] >= 0 
         : RC + C4[P4+1];
        --
        --  if train 5 can proceed, update RB according to CC
        RUNNING = 5 &
        P5 < 6 &
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB &
        RC + C5[P5+1] <= LC &
        RD + D5[P5+1] <= LD &
        RC + C5[P5+1] >= 0 
        : RC + C5[P5+1];
        --
        --  if train 6 can proceed, update RB according to CC
        RUNNING = 6 &
        P6 < 6 &
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T7[P7] &
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB &
        RC + C6[P6+1] <= LC &
        RD + D6[P6+1] <= LD &
        RC + C6[P6+1] >= 0 
        : RC + C6[P6+1];
        --
        --  if train 7 can proceed, update RB according to CC
        RUNNING = 7 &
        P7 < 6 &
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB &
        RC + C7[P7+1] <= LC &
        RD + D7[P7+1] <= LD &
        RC + C7[P7+1] >= 0 
        : RC + C7[P7+1];
        --
        --  if no train can proceed, RB does not change
        TRUE
         : RC;
      esac;

  -- rule for the update of the occupation status of region B
  next(RD):=  
      case
        --
        --  if train 0 can proceed, update RD according to CC
        RUNNING =0 &
        P0 < 6 &
        T0[P0+1] !=  T1[P1] &
        T0[P0+1] !=  T2[P2] &
        T0[P0+1] !=  T3[P3] &
        T0[P0+1] !=  T4[P4] &
        T0[P0+1] !=  T5[P5] &
        T0[P0+1] !=  T6[P6] &
        T0[P0+1] !=  T7[P7] &
        RA + A0[P0+1] <= LA &
        RB + B0[P0+1] <= LB &
        RC + C0[P0+1] <= LC &
        RD + D0[P0+1] <= LD &
        RD + D0[P0+1] >= 0
        : RD + D0[P0+1];

        --
        --  if train 1 can proceed, update RB according to CC
        RUNNING = 1 &
        P1 < 6 &
        T1[P1+1] !=  T0[P0] &
        T1[P1+1] !=  T2[P2] &
        T1[P1+1] !=  T3[P3] &
        T1[P1+1] !=  T4[P4] &
        T1[P1+1] !=  T5[P5] &
        T1[P1+1] !=  T6[P6] &
        T1[P1+1] !=  T7[P7] &
        RA + A1[P1+1] <= LA &
        RB + B1[P1+1] <= LB &
        RC + C1[P1+1] <= LC &
        RD + D1[P1+1] <= LD &
        RD + D1[P1+1] >= 0
         : RD + D1[P1+1];
        --
        --  if train 2 can proceed, update RB according to CC
        RUNNING = 2 &
        P2 < 6 &
        T2[P2+1] !=  T0[P0] &
        T2[P2+1] !=  T1[P1] &
        T2[P2+1] !=  T3[P3] &
        T2[P2+1] !=  T4[P4] &
        T2[P2+1] !=  T5[P5] &
        T2[P2+1] !=  T6[P6] &
        T2[P2+1] !=  T7[P7] &
        RA + A2[P2+1] <= LA &
        RB + B2[P2+1] <= LB &
        RC + C2[P2+1] <= LC &
        RD + D2[P2+1] <= LD &
        RD + D2[P2+1] >= 0
         : RD + D2[P2+1];
        --
        --  if train 3 can proceed, update RB according to CC
        RUNNING = 3 &
        P3 < 6 &
        T3[P3+1] !=  T0[P0] &
        T3[P3+1] !=  T1[P1] &
        T3[P3+1] !=  T2[P2] &
        T3[P3+1] !=  T4[P4] &
        T3[P3+1] !=  T5[P5] &
        T3[P3+1] !=  T6[P6] &
        T3[P3+1] !=  T7[P7] &
        RA + A3[P3+1] <= LA &
        RB + B3[P3+1] <= LB &
        RC + C3[P3+1] <= LA &
        RD + D3[P3+1] <= LC &
        RD + D3[P3+1] >= 0
        : RD + D3[P3+1];
        --
        --  if train 4 can proceed, update RB according to CC
        RUNNING = 4 &
        P4 < 6 &
        T4[P4+1] !=  T0[P0] &
        T4[P4+1] !=  T1[P1] &
        T4[P4+1] !=  T2[P2] &
        T4[P4+1] !=  T3[P3] &
        T4[P4+1] !=  T5[P5] &
        T4[P4+1] !=  T6[P6] &
        T4[P4+1] !=  T7[P7] &
        RA + A4[P4+1] <= LA &
        RB + B4[P4+1] <= LB &
        RC + C4[P4+1] <= LC &
        RD + D4[P4+1] <= LD &
        RD + D4[P4+1] >= 0
         : RD + D4[P4+1];
        --
        --  if train 5 can proceed, update RB according to CC
        RUNNING = 5 &
        P5 < 6 &
        T5[P5+1] !=  T0[P0] &
        T5[P5+1] !=  T1[P1] &
        T5[P5+1] !=  T2[P2] &
        T5[P5+1] !=  T3[P3] &
        T5[P5+1] !=  T4[P4] &
        T5[P5+1] !=  T6[P6] &
        T5[P5+1] !=  T7[P7] &
        RA + A5[P5+1] <= LA &
        RB + B5[P5+1] <= LB &
        RC + C5[P5+1] <= LC &
        RD + D5[P5+1] <= LD &
        RD + D5[P5+1] >= 0
        : RD + D5[P5+1];
        --
        --  if train 6 can proceed, update RB according to CC
        RUNNING = 6 &
        P6 < 6 &
        T6[P6+1] !=  T0[P0] &
        T6[P6+1] !=  T1[P1] &
        T6[P6+1] !=  T2[P2] &
        T6[P6+1] !=  T3[P3] &
        T6[P6+1] !=  T4[P4] &
        T6[P6+1] !=  T5[P5] &
        T6[P6+1] !=  T7[P7] &
        RA + A6[P6+1] <= LA &
        RB + B6[P6+1] <= LB &
        RC + C6[P6+1] <= LC &
        RD + D6[P6+1] <= LD &
        RD + D6[P6+1] >= 0
        : RD + D6[P6+1];
        --
        --  if train 7 can proceed, update RB according to CC
        RUNNING = 7 &
        P7 < 6 &
        T7[P7+1] !=  T0[P0] &
        T7[P7+1] !=  T1[P1] &
        T7[P7+1] !=  T2[P2] &
        T7[P7+1] !=  T3[P3] &
        T7[P7+1] !=  T4[P4] &
        T7[P7+1] !=  T5[P5] &
        T7[P7+1] !=  T6[P6] &
        RA + A7[P7+1] <= LA &
        RB + B7[P7+1] <= LB &
        RC + C7[P7+1] <= LC &
        RD + D7[P7+1] <= LD &
        RD + D7[P7+1] >= 0
        : RD + D7[P7+1];
        --
        --  if no train can proceed, RB does not change
        TRUE
         : RD;
      esac;

   --  property: all trains eventually complete their mission
CTLSPEC 
AG EF ((P0=6) & (P1=6) & (P2=6) & (P3=6) &  (P4=6) & (P5=6) & (P6=6) & (P7=6))

-- FAIRNESS  RUNNING = 0;
-- FAIRNESS  RUNNING = 1;
-- FAIRNESS  RUNNING = 2;
-- FAIRNESS  RUNNING = 3;
-- FAIRNESS  RUNNING = 4;
-- FAIRNESS  RUNNING = 5;
-- FAIRNESS  RUNNING = 6;
-- FAIRNESS  RUNNING = 7;
-- 
-- LTLSPEC
--   F ((P0=6) & (P1=6) & (P2=6) & (P3=6) &  (P4=6) & (P5=6) & (P6=6) & (P7=6))

-------------------------------- end main -------------------------------------------
-------------------------------------------------------------------------------------

----------------------------------------
--    Batch Verification:
----------------------------------------
-- time nuXmv -r -is smv_oneway8.smv 
-- > -- specification AG(EF(((((((P0=6 & P1=6) & P2=6) & P3=6) & P4=6) & P5=6) & P6=6) & P7=6))  
--         -- > is true
-- > system diameter: 49
-- > reachable states: 1.63654e+06 (2^20.6422) out of 3.78229e+10 (2^35.1385)
-- > 
-- > real	0m25.310s
-- > user	0m25.085s
-- > sys	0m0.141s
--
--   nusmv -is -r -ctt -v 1 smv_oneway8.smv
--
--  reachable states: 1.63654e+06 
--
----------------------------------------
-- nusmv -v 2 -ctt -r -is smv_oneway8.smv 
--    -ctt checks totatlity of transition relation function
--    -r  prints actual number of reachable states 
--    -v 1   verbose (1..4)
--    -is   ignore SPEC properties
--    -AG   used ad hoc algorithm for AG-only properties
-- nusmv -v 1 -bmc -bmc_length 100 cyclic8-smv.txt 
------------------------------------------
--    Interactive Verification:
-- ./NuSMV -int
-- read_model -i smv_oneway6.smv
-- flatten_hierarchy
-- encode_variables
-- build_model
-- check_ctlspec -p "AF (P0 = 0)"
--------------- other commands --------
--check_ctlspec [-h] [-m | -o output-file] [-n number | -p
-- "ctl-expr  [IN context]" | -P "name"]
--go
--pick_state -i
--simulate -i
---------------------------------------
--


==> anc/SPIN/spin_oneway8.pml <==

/*  TRAIN MISSION DATA */
byte T0[14];
byte T1[14];
byte T2[14];
byte T3[14];
byte T4[14];
byte T5[14];
byte T6[14];
byte T7[14];

/* TRAIN PROGRESS DATA */
byte P0,P1,P2,P3,P4,P5,P6,P7;

/*  CONSTRAINTs DATA  FOR REGIONS A,B  */
byte RA; // occupancy of region A
byte RB; // occupancy of region B
byte LA; // limit of region A
byte LB; // limit if region B
short A0[14]; // Constraints of Train 0 for Region A
short A1[14]; // Constraints of Train 1 for Region A
short A2[14]; // Constraints of Train 2 for Region A
short A3[14]; //          ...
short A4[14];
short A5[14];
short A6[14];
short A7[14];
short B0[14]; // Constraints of Train 0 for Region B
short B1[14]; // Constraints of Train 1 for Region B
short B2[14]; // Constraints of Train 2 for Region B
short B3[14]; //          ...
short B4[14];
short B5[14];
short B6[14];
short B7[14];

/*  INITIALIZATIONS */
init {
  atomic {


//--------------------------------------------------------------
// T0 := [ 1, 9,10,13,15,20,23,22,17,18,11, 9, 2, 1]; -- G1
// T1 := [ 3, 9,10,13,15,20,24,22,17,18,11, 9, 4, 3]; -- R1
// T2 := [ 5,27,11,13,16,20,25,22,17,18,12,27, 6, 5]; -- Y1
// T3 := [ 7,27,11,13,16,20,26,22,17,18,12,27, 8, 7]; -- B1
// T4 := [23,22,17,18,11, 9, 2, 1, 9,10,13,15,20,23]; -- G2
// T5 := [24,22,17,18,11, 9, 4, 3, 9,10,13,15,20,24]; -- R2
// T6 := [25,22,17,18,12,27, 6, 5,27,11,13,16,20,25]; -- Y2
// T7 := [26,22,17,18,12,27, 8, 7,27,11,13,16,20,26]; -- B2
//--------------------------------------------------------------
  T0[0]= 1; T0[1]= 9; T0[2]=10; T0[ 3]=13; T0[ 4]=15; T0[ 5]=20; T0[ 6]=23;
  T0[7]=22; T0[8]=17; T0[9]=18; T0[10]=11; T0[11]= 9; T0[12]= 2; T0[13]= 1;
  
  T1[0]= 3; T1[1]=9;  T1[2]=10; T1[ 3]=13; T1[ 4]=15; T1[ 5]=20; T1[ 6]=24;
  T1[7]=22; T1[8]=17; T1[9]=18; T1[10]=11; T1[11]= 9; T1[12]= 4; T1[13]= 3;
  
  T2[0]= 5; T2[1]=27; T2[2]=11; T2[ 3]=13; T2[ 4]=16; T2[ 5]=20; T2[ 6]=25;
  T2[7]=22; T2[8]=17; T2[9]=18; T2[10]=12; T2[11]=27; T2[12]= 6; T2[13]= 5;
  
  T3[0]= 7; T3[1]=27; T3[2]=11; T3[ 3]=13; T3[ 4]=16; T3[ 5]=20; T3[ 6]=26;
  T3[7]=22; T3[8]=17; T3[9]=18; T3[10]=12; T3[11]=27; T3[12]= 8; T3[13]= 7;
  
  T4[0]=23; T4[1]=22; T4[2]=17; T4[ 3]=18; T4[ 4]=11; T4[ 5]= 9; T4[ 6]= 2;
  T4[7]= 1; T4[8]= 9; T4[9]=10; T4[10]=13; T4[11]=15; T4[12]=20; T4[13]=23;
  
  T5[0]=24; T5[1]=22; T5[2]=17; T5[ 3]=18; T5[ 4]=11; T5[ 5]=9;  T5[ 6]= 4;
  T5[7]= 3; T5[8]= 9; T5[9]=10; T5[10]=13; T5[11]=15; T5[12]=20; T5[13]=24;
  
  T6[0]=25; T6[1]=22; T6[2]=17; T6[3]=18; T6[4]=12; T6[5]=27; T6[6]=6;
  T6[7]= 5; T6[8]=27; T6[9]=11; T6[10]=13; T6[11]=16; T6[12]=20; T6[13]=25;
  
  T7[0]=26; T7[1]=22; T7[2]=17; T7[ 3]=18; T7[ 4]=12; T7[ 5]=27; T7[ 6]= 8;
  T7[7]= 7; T7[8]=27; T7[9]=11; T7[10]=13; T7[11]=16; T7[12]=20; T7[13]=26;

//  
// ------ initial train positions   --------
//  Pi=0 as default value. no need of explicit initialization

// ------ region A: train constraints ------
//         0  1  2  3  4  5  6  7  8  9 10 11 12 13
// A0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
// A1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
// A2 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- Y1
// A3 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- B1
// A4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
// A5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
// A6 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- Y2
// A7 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- B2
// ------------------------------------------
   A0[3] = 1; A0[5] = -1; A0[ 7]=  1; A0[10] = -1;
   A1[3] = 1; A1[5] = -1; A1[ 7]=  1; A1[10] = -1;
   A2[2] = 1; A2[3] = -1; A2[ 5]=  1; A2[ 9] = -1;
   A3[2] = 1; A3[3] = -1; A3[ 7]=  1; A3[ 9] = -1;
   A4[1] = 1; A4[4] = -1; A4[10]=  1; A4[12] = -1;
   A5[1] = 1; A5[4] = -1; A5[10]=  1; A5[12] = -1;
   A6[3] =-1; A6[ 9] = 1; A6[10]= -1; A6[12] =  1;
   A7[1] = 1; A7[3] = -1; A7[ 9]=  1; A7[10] = -1;
   
// ------- region B: train constraints ------
//         0  1  2  3  4  5  6  7  8  9 10 11 12 13
// B0 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- G1
// B1 := [ 0, 0, 0, 1, 0,-1, 0, 1, 0, 0,-1, 0, 0, 0]; -- R1
// B2 := [ 0, 0, 1,-1, 0, 0, 0, 1, 0,-1, 0, 0, 0, 0]; -- Y1
// B3 := [ 0, 0, 1,-1, 0, 1, 0, 0, 0,-1, 0, 0, 0, 0]; -- B1
// B4 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- G2
// B5 := [ 0, 1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0]; -- R2
// B6 := [ 0, 1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 0, 0]; -- Y2
// B7 := [ 0, 0, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0, 1, 0]; -- B2
// ------------------------------------------
   B0[3] =  1; B0[5] = -1; B0[ 7] =  1; B0[10] = -1;
   B1[3] =  1; B1[5] = -1; B1[ 7] =  1; B1[10] = -1;
   B2[2] =  1; B2[3] = -1; B2[ 7] =  1; B2[ 9] = -1;
   B3[2] =  1; B3[3] = -1; B3[ 5] =  1; B3[ 9] = -1;
   B4[1] =  1; B4[4] = -1; B4[10] =  1; B4[12] = -1;
   B5[1] =  1; B5[4] = -1; B5[10] =  1; B5[12] = -1;
   B6[1] =  1; B6[3] = -1; B6[ 9] =  1; B6[10] = -1;
   B7[3] = -1; B7[9] =  1; B7[10] = -1; B7[12] =  1;


   RA = 1;
   RB = 1;
   LA =7;
   LB =7;
  }
   do
    :: atomic {
       (P0 < 6 &&
        T0[P0+1] != T1[P1] && // next place of train0 not occupied by train1
        T0[P0+1] != T2[P2] && // next place of train0 not occupied by train2
        T0[P0+1] != T3[P3] &&
        T0[P0+1] != T4[P4] &&
        T0[P0+1] != T5[P5] &&
        T0[P0+1] != T6[P6] &&
        T0[P0+1] != T7[P7] && // next place of train0 not occupied by train7
        (RA + A0[P0+1]) <= LA && // progress of train0 does not saturate RA 
        (RB + B0[P0+1]) <= LB    // progress of train0 does not saturate RB 
       ) ->  
         P0 = (P0+1); 
         RA = RA + A0[P0];   // update occupancy of RA according to the step
         RB = RB + B0[P0];   // update occupancy of RB according to the step
       };  
    :: atomic {
       (P1 < 6 &&
        T1[P1+1] != T0[P0] &&
        T1[P1+1] != T2[P2] &&
        T1[P1+1] != T3[P3] &&
        T1[P1+1] != T4[P4] &&
        T1[P1+1] != T5[P5] &&
        T1[P1+1] != T6[P6] &&
        T1[P1+1] != T7[P7] &&
        (RA + A1[P1+1]) <= LA &&
        (RB + B1[P1+1]) <= LB    // progress of train0 does not saturate RD 
       ) ->  
         P1 = (P1+1); 
         RA = RA + A1[P1];  
         RB = RB + B1[P1];  
       };
    :: atomic {
       (P2 < 6 &&
        T2[P2+1] != T0[P0] &&
        T2[P2+1] != T1[P1] &&
        T2[P2+1] != T3[P3] &&
        T2[P2+1] != T4[P4] &&
        T2[P2+1] != T5[P5] &&
        T2[P2+1] != T6[P6] &&
        T2[P2+1] != T7[P7] &&
        (RA + A2[P2+1]) <= LA &&
        (RB + B2[P2+1]) <= LB 
       ) ->  
         P2 = (P2+1); 
         RA = RA + A2[P2];   // update occupancy of RA according to the step
         RB = RB + B2[P2]; 
       };
    :: atomic {
       (P3 < 6 &&
        T3[P3+1] != T0[P0] &&
        T3[P3+1] != T1[P1] &&
        T3[P3+1] != T2[P2] &&
        T3[P3+1] != T4[P4] &&
        T3[P3+1] != T5[P5] &&
        T3[P3+1] != T6[P6] &&
        T3[P3+1] != T7[P7] &&
        (RA + A3[P3+1]) <= LA &&
        (RB + B3[P3+1]) <= LB 
       ) ->  
         P3 = (P3+1); 
         RA = RA + A3[P3];   // update occupancy of RA according to the step
         RB = RB + B3[P3]; 
       };
    :: atomic {
       (P4 < 6 &&
        T4[P4+1] != T0[P0] &&
        T4[P4+1] != T1[P1] &&
        T4[P4+1] != T2[P2] &&
        T4[P4+1] != T3[P3] &&
        T4[P4+1] != T5[P5] &&
        T4[P4+1] != T6[P6] &&
        T4[P4+1] != T7[P7] &&
        (RA + A4[P4+1]) <= LA &&
        (RB + B4[P4+1]) <= LB 
       ) ->  
         P4 = (P4+1); 
         RA = RA + A4[P4];   // update occupancy of RA according to the step
         RB = RB + B4[P4];
       };
    :: atomic {
       (P5 < 6 &&
        T5[P5+1] != T0[P0] &&
        T5[P5+1] != T1[P1] &&
        T5[P5+1] != T2[P2] &&
        T5[P5+1] != T3[P3] &&
        T5[P5+1] != T4[P4] &&
        T5[P5+1] != T6[P6] &&
        T5[P5+1] != T7[P7] &&
        (RA + A5[P5+1]) <= LA &&
        (RB + B5[P5+1]) <= LB  
       ) ->  
         P5 = (P5+1);  
         RA = RA + A5[P5];   // update occupancy of RA according to the step
         RB = RB + B5[P5]; 
       };
    :: atomic {
       (P6 < 6 &&
        T6[P6+1] != T0[P0] &&
        T6[P6+1] != T1[P1] &&
        T6[P6+1] != T2[P2] &&
        T6[P6+1] != T3[P3] &&
        T6[P6+1] != T4[P4] &&
        T6[P6+1] != T5[P5] &&
        T6[P6+1] != T7[P7] &&
        (RA + A6[P6+1]) <= LA &&
        (RB + B6[P6+1]) <= LB 
       ) ->  
         P6 = (P6+1); 
         RA = RA + A6[P6];   // update occupancy of RA according to the step
         RB = RB + B6[P6]; 
       };
    :: atomic {
       (P7 < 6 &&
        T7[P7+1] != T0[P0] &&
        T7[P7+1] != T1[P1] &&
        T7[P7+1] != T2[P2] &&
        T7[P7+1] != T3[P3] &&
        T7[P7+1] != T4[P4] &&
        T7[P7+1] != T5[P5] &&
        T7[P7+1] != T6[P6] &&
        (RA + A7[P7+1]) <= LA &&
        (RB + B7[P7+1]) <= LB 
       ) ->  
         P7 = (P7+1); 
         RA = RA + A7[P7];   // update occupancy of RA according to the step
         RB = RB + B7[P7]; 
       };
 :: (P0 == 6) && (P1 == 6) && (P2 == 6) && (P3 == 6) &&
    (P4 == 6) && (P5 == 6) && (P6 == 6) && (P7 == 6) -> skip;
  od;
}

/*  PROPERTIES */
 ltl p1 
 { <> ((P0==6) && (P1==6) && (P2==6) && (P3==6) &&
       (P4==6) && (P5==6) && (P6==6) && (P7==6)) }
       
/*   verfication process
  // DEPTH FIRST 
  spin -a spin_oneway8small.pml
  gcc -O3 -o pan pan.c 
  time pan -a 
  > 
  > Full statespace search for:
  >     never claim         	+ (p1)
  >
  >     1636546 states, stored
  >     7134234 transitions
  >   
  > real	0m13.110s
  > user	0m12.683s
  > sys	0m0.411s
  > USED VIRTUAL MEMORY (pan):  1.02 GB

  // BREADTH FIRST
  spin -a spin_oneway8.pml
  gcc -O3 -DBFS -DBFS_DISK -DVECTORSZ=256000  -o pan pan.c
  gcc -O3 -DBFS -DVECTORSZ=256000  -o pan pan.c 
  time pan -m500000 -v -w33
  >
  > Full statespace search for:
  >	never claim         	+ (p1)
  >    
  >    1636545 states, stored
  >     7134237 transitions
  >
  > real	1m3.582s
  > user	0m31.621s
  > sys	 	0m29.806s

*/

/*   other commands
  spin -t[N] -- follow [Nth] simulation trail, see also -k
  pan -c0  -- counts all errors
  pan -c   -- saves in the trail file the info for 3rd error
  pan -e -c0 -- saves all errors trails each one in file specI.trail
  spin -k specI.trail -c spec.pml -- displays the trail for error I
  pan -r trailfilename   --read and execute trail in file
  pan -rN    --   read and execute N-th error trail
  pan -C  --  read and execute trail - columnated output (can add -v,-n)
  pan -r -PN read and execute trail - restrict trail output to proc N
  pan -     (for help on options)  
  pan -w32 -v  -D (dot format!)
  ------
*/


==> anc/TLA/tla_oneway8.txt <==
------------------ MODULE oneway ---------------
EXTENDS Integers

VARIABLE 
  P0,P1,P2,P3,P4,P5,P6,P7,RA,RB
  
vars == <<P0,P1,P2,P3,P4,P5,P6,P7,RA,RB>>

TypesOK  == (P0 \in 0..6)

T0 == << 1, 9,10,13,15,20,23>>
T1 == << 3, 9,10,13,15,20,24>>
T2 == << 5,27,11,13,16,20,25>>
T3 == << 7,27,11,13,16,20,26>>
T4 == <<23,22,17,18,11, 9, 2>>
T5 == <<24,22,17,18,11, 9, 4>>
T6 == <<25,22,17,18,12,27, 6>>
T7 == <<26,22,17,18,12,27, 8>>

A0 == << 0, 0, 0, 1, 0,-1, 0>>
A1 == << 0, 0, 0, 1, 0,-1, 0>>
A2 == << 0, 0, 1,-1, 0, 1, 0>>
A3 == << 0, 0, 1,-1, 0, 0, 0>>
A4 == << 0, 1, 0, 0,-1, 0, 0>>
A5 == << 0, 1, 0, 0,-1, 0, 0>>
A6 == << 0, 0, 0,-1, 0, 0, 0>>
A7 == << 0, 1, 0,-1, 0, 0, 0>>

B0 == << 0, 0, 0, 1, 0,-1, 0>>
B1 == << 0, 0, 0, 1, 0,-1, 0>>
B2 == << 0, 0, 1,-1, 0, 0, 0>>
B3 == << 0, 0, 1,-1, 0, 1, 0>>
B4 == << 0, 1, 0, 0,-1, 0, 0>>
B5 == << 0, 1, 0, 0,-1, 0, 0>>
B6 == << 0, 1, 0,-1, 0, 0, 0>>
B7 == << 0, 0, 0,-1, 0, 0, 0>>

LA == 7
LB == 7

LL == 6

Init== 
/\ P0=0 /\ P1=0 /\ P2=0 /\ P3=0 /\ P4=0 /\ P5=0 /\ P6=0 /\ P7=0 
/\ RA=1 /\ RB=1

Move0 ==
   /\ P0 < LL 
   /\ T0[P0+2] /= T1[P1+1]
   /\ T0[P0+2] /= T2[P2+1]
   /\ T0[P0+2] /= T3[P3+1]
   /\ T0[P0+2] /= T4[P4+1]
   /\ T0[P0+2] /= T5[P5+1]
   /\ T0[P0+2] /= T6[P6+1]
   /\ T0[P0+2] /= T7[P7+1]
   /\ RA + A0[P0+2] <= LA
   /\ RB + B0[P0+2] <= LB
   /\ P0' = (P0+1)
   /\ RA' = RA + A0[P0+2]
   /\ RB' = RB + B0[P0+2]
   /\ UNCHANGED <<P1,P2,P3,P4,P5,P6,P7>>


Move1 ==
   /\ P1 < LL 
   /\ T1[P1+2] /= T0[P0+1]
   /\ T1[P1+2] /= T2[P2+1]
   /\ T1[P1+2] /= T3[P3+1]
   /\ T1[P1+2] /= T4[P4+1]
   /\ T1[P1+2] /= T5[P5+1]
   /\ T1[P1+2] /= T6[P6+1]
   /\ T1[P1+2] /= T7[P7+1]
   /\ RA + A1[P1+2] <= LA
   /\ RB + B1[P1+2] <= LB
   /\ P1' = (P1+1)
   /\ RA' = RA + A1[P1+2]
   /\ RB' = RB + B1[P1+2]
   /\ UNCHANGED <<P0,P2,P3,P4,P5,P6,P7>>
   

Move2 ==
   /\ P2 < LL 
   /\ T2[P2+2] /= T0[P0+1]
   /\ T2[P2+2] /= T1[P1+1]
   /\ T2[P2+2] /= T3[P3+1]
   /\ T2[P2+2] /= T4[P4+1]
   /\ T2[P2+2] /= T5[P5+1]
   /\ T2[P2+2] /= T6[P6+1]
   /\ T2[P2+2] /= T7[P7+1]
   /\ RA + A2[P2+2] <= LA
   /\ RB + B2[P2+2] <= LB
   /\ P2' = (P2+1)
   /\ RA' = RA + A2[P2+2]
   /\ RB' = RB + B2[P2+2]
   /\ UNCHANGED <<P0,P1,P3,P4,P5,P6,P7>>
   

Move3 ==
   /\ P3 < LL 
   /\ T3[P3+2] /= T0[P0+1]
   /\ T3[P3+2] /= T1[P1+1]
   /\ T3[P3+2] /= T2[P2+1]
   /\ T3[P3+2] /= T4[P4+1]
   /\ T3[P3+2] /= T5[P5+1]
   /\ T3[P3+2] /= T6[P6+1]
   /\ T3[P3+2] /= T7[P7+1]
   /\ RA + A3[P3+2] <= LA
   /\ RB + B3[P3+2] <= LB
   /\ P3' = (P3+1)
   /\ RA' = RA + A3[P3+2]
   /\ RB' = RB + B3[P3+2]
   /\ UNCHANGED <<P0,P1,P2,P4,P5,P6,P7>>
     
Move4 ==
   /\ P4 < LL 
   /\ T4[P4+2] /= T0[P0+1]
   /\ T4[P4+2] /= T1[P1+1]
   /\ T4[P4+2] /= T2[P2+1]
   /\ T4[P4+2] /= T3[P3+1]
   /\ T4[P4+2] /= T5[P5+1]
   /\ T4[P4+2] /= T6[P6+1]
   /\ T4[P4+2] /= T7[P7+1]
   /\ RA + A4[P4+2] <= LA
   /\ RB + B4[P4+2] <= LB
   /\ P4' = (P4+1)
   /\ RA' = RA + A4[P4+2]
   /\ RB' = RB + B4[P4+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P5,P6,P7>>
   

Move5 ==
   /\ P5 < LL 
   /\ T5[P5+2] /= T0[P0+1]
   /\ T5[P5+2] /= T1[P1+1]
   /\ T5[P5+2] /= T2[P2+1]
   /\ T5[P5+2] /= T3[P3+1]
   /\ T5[P5+2] /= T4[P4+1]
   /\ T5[P5+2] /= T6[P6+1]
   /\ T5[P5+2] /= T7[P7+1]
   /\ RA + A5[P5+2] <= LA
   /\ RB + B5[P5+2] <= LB
   /\ P5' = (P5+1)
   /\ RA' = RA + A5[P5+2]
   /\ RB' = RB + B5[P5+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P6,P7>>
   
Move6 ==
   /\ P6 < LL 
   /\ T6[P6+2] /= T0[P0+1]
   /\ T6[P6+2] /= T1[P1+1]
   /\ T6[P6+2] /= T2[P2+1]
   /\ T6[P6+2] /= T3[P3+1]
   /\ T6[P6+2] /= T4[P4+1]
   /\ T6[P6+2] /= T5[P5+1]
   /\ T6[P6+2] /= T7[P7+1]
   /\ RA + A6[P6+2] <= LA
   /\ RB + B6[P6+2] <= LB
   /\ P6' = (P6+1)
   /\ RA' = RA + A6[P6+2]
   /\ RB' = RB + B6[P6+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P5,P7>>
   
   
Move7 ==
   /\ P7 < LL 
   /\ T7[P7+2] /= T0[P0+1]
   /\ T7[P7+2] /= T1[P1+1]
   /\ T7[P7+2] /= T2[P2+1]
   /\ T7[P7+2] /= T3[P3+1]
   /\ T7[P7+2] /= T4[P4+1]
   /\ T7[P7+2] /= T5[P5+1]
   /\ T7[P7+2] /= T6[P6+1]
   /\ RA + A7[P7+2] <= LA
   /\ RB + B7[P7+2] <= LB
   /\ P7' = (P7+1)
   /\ RA' = RA + A7[P7+2]
   /\ RB' = RB + B7[P7+2]
   /\ UNCHANGED <<P0,P1,P2,P3,P4,P5,P6>>
   
Next== 
  \/  Move0 \/  Move1 \/  Move2 \/  Move3
  \/  Move4 \/  Move5 \/  Move6 \/  Move7
    
Arrived == 
  /\ (P0=LL) /\ (P1=LL) /\ (P2=LL) /\ (P3=LL)
  /\ (P4=LL) /\ (P5=LL) /\ (P6=LL) /\ (P7=LL)
 
Property == <>Arrived
  
Spec == Init /\ [][Next]_vars 
SFairSpec == Init /\ [][Next]_vars /\ SF_vars (Next)    (*for LTL verification*)

(**************************************************)
(* Property: <>Arrived,  Behavior Spec: SFairSpec *)
(* States: 1636545, Result: TRUE, Time 3m17s      *)
(**************************************************)

(* Model Overview:  setting Temporal formula == "Spec" *)
(* Deadlock Found:  trace for  P0=6 & P4=6 *)
(* PROPERTIES:    <>Arrived     is FALSE, because of implicit stuttering*)

(* Model Overview:  setting Temporal formula == "SFairSpec" *)
(* Deadlock Found:  trace for P0=6 & P4=6 (stuttering does not avoids deadlocks) *)
(* PROPERTIES:    <>Arrived     is TRUE, stuttering ignored *)
===============================================


==> anc/UMC/umc_oneway8seq.txt <==
Class REGION2 is
Vars:

---------------------------------------------------------------
T0: int[] := [ 1, 9,10,13,15,20,23]; -- G1
T1: int[] := [ 3, 9,10,13,15,20,24]; -- R1
T2: int[] := [ 5,27,11,13,16,20,25]; -- Y1
T3: int[] := [ 7,27,11,13,16,20,26]; -- B1
T4: int[] := [23,22,17,18,11, 9, 2]; -- G2
T5: int[] := [24,22,17,18,11, 9, 4]; -- R2
T6: int[] := [25,22,17,18,12,27, 6]; -- Y2
T7: int[] := [26,22,17,18,12,27, 8]; -- B2
----------------------------------------------------------------
P0: int :=0;
P1: int :=0;
P2: int :=0;
P3: int :=0;
P4: int :=0;
P5: int :=0;
P6: int :=0;
P7: int :=0;
----------------------------------------------------------------

------ region A: train constraints ------
A0: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
A1: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
A2: int[] := [ 0, 0, 1,-1, 0, 1, 0]; -- Y1
A3: int[] := [ 0, 0, 1,-1, 0, 0, 0]; -- B1
A4: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
A5: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
A6: int[] := [ 0, 0, 0,-1, 0, 0, 0]; -- Y2
A7: int[] := [ 0, 1, 0,-1, 0, 0, 0]; -- B2
------------------------------------------

------- region B: train constraints ------
B0: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- G1
B1: int[] := [ 0, 0, 0, 1, 0,-1, 0]; -- R1
B2: int[] := [ 0, 0, 1,-1, 0, 0, 0]; -- Y1
B3: int[] := [ 0, 0, 1,-1, 0, 1, 0]; -- B1
B4: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- G2
B5: int[] := [ 0, 1, 0, 0,-1, 0, 0]; -- R2
B6: int[] := [ 0, 1, 0,-1, 0, 0, 0]; -- Y2
B7: int[] := [ 0, 0, 0,-1, 0, 0, 0]; -- B2
------------------------------------------


-------------------------------------------------------------
RA: int :=1;  -- initial value for region RA
RB: int :=1;  -- initial value for region RB
LA: int :=7;  -- limit value for region RA
LB: int :=7;  -- limit value for region RB
-------------------------------------------------------------------

State Top =s1

Behavior:

------------------------- train 0 -----------------------------
s1 -> s1
 {- [P0 < 6 &
     T0[P0+1] != T1[P1] &
     T0[P0+1] != T2[P2] &
     T0[P0+1] != T3[P3] &
     T0[P0+1] != T4[P4] &
     T0[P0+1] != T5[P5] &
     T0[P0+1] != T6[P6] &
     T0[P0+1] != T7[P7] &
     RA + A0[P0+1] <= LA &
     RB + B0[P0+1] <= LB] /
  P0 := P0 +1;
  RA = RA + A0[P0];
  RB = RB + B0[P0];
 }

------------------------- train 1 -----------------------------
s1 -> s1 
 {- [P1 < 6 &
     T1[P1+1] != T0[P0] &
     T1[P1+1] != T2[P2] &
     T1[P1+1] != T3[P3] &
     T1[P1+1] != T4[P4] &
     T1[P1+1] != T5[P5] &
     T1[P1+1] != T6[P6] &
     T1[P1+1] != T7[P7] &
     RA + A1[P1+1] <= LA &
     RB + B1[P1+1] <= LB ] /
  P1 := P1 +1;
  RA = RA + A1[P1];
  RB = RB + B1[P1];
 }
     
------------------------- train 2 -----------------------------
s1 -> s1 
 {- [P2 < 6 &
     T2[P2+1] != T0[P0] &
     T2[P2+1] != T1[P1] &
     T2[P2+1] != T3[P3] &
     T2[P2+1] != T4[P4] &
     T2[P2+1] != T5[P5] &
     T2[P2+1] != T6[P6] &
     T2[P2+1] != T7[P7] &
     RA + A2[P2+1] <= LA &
     RB + B2[P2+1] <= LB ] /
  P2 := P2 +1;
  RA = RA + A2[P2];
  RB = RB + B2[P2];
 }

------------------------- train 3 -----------------------------
s1 -> s1 
 {- [P3 < 6 &
     T3[P3+1] != T0[P0] &
     T3[P3+1] != T1[P1] &
     T3[P3+1] != T2[P2] &
     T3[P3+1] != T4[P4] &
     T3[P3+1] != T5[P5] &
     T3[P3+1] != T6[P6] &
     T3[P3+1] != T7[P7] &
     RA + A3[P3+1] <= LA &
     RB + B3[P3+1] <= LB ] /
  P3 := P3 +1;
  RA = RA + A3[P3];
  RB = RB + B3[P3];
 }

------------------------- train 4 -----------------------------
s1 -> s1 
 {- [P4 < 6 &
     T4[P4+1] != T0[P0] &
     T4[P4+1] != T1[P1] &
     T4[P4+1] != T2[P2] &
     T4[P4+1] != T3[P3] &
     T4[P4+1] != T5[P5] &
     T4[P4+1] != T6[P6] &
     T4[P4+1] != T7[P7] &
     RA + A4[P4+1] <= LA &
     RB + B4[P4+1] <= LB ] /
  P4 := P4 +1;
  RA = RA + A4[P4];
  RB = RB + B4[P4];
 }

------------------------- train 5 -----------------------------
s1 -> s1 
 {- [P5 < 6 &
     T5[P5+1] != T0[P0] &
     T5[P5+1] != T1[P1] &
     T5[P5+1] != T2[P2] &
     T5[P5+1] != T3[P3] &
     T5[P5+1] != T4[P4] &
     T5[P5+1] != T6[P6] &
     T5[P5+1] != T7[P7] &
     RA + A5[P5+1] <= LA &
     RB + B5[P5+1] <= LB] /
  P5 := P5 +1;
  RA = RA + A5[P5];
  RB = RB + B5[P5];
 }

------------------------- train 6 -----------------------------
s1 -> s1 
 {- [P6 < 6 &
     T6[P6+1] != T0[P0] &
     T6[P6+1] != T1[P1] &
     T6[P6+1] != T2[P2] &
     T6[P6+1] != T3[P3] &
     T6[P6+1] != T4[P4] &
     T6[P6+1] != T5[P5] &
     T6[P6+1] != T7[P7] &
     RA + A6[P6+1] <= LA &
     RB + B6[P6+1] <= LB ] /
  P6 := P6 +1;
  RA = RA + A6[P6];
  RB = RB + B6[P6];
 } 

------------------------- train 7 -----------------------------
s1 -> s1 
 {- [P7 < 6 &
     T7[P7+1] != T0[P0] &
     T7[P7+1] != T1[P1] &
     T7[P7+1] != T2[P2] &
     T7[P7+1] != T3[P3] &
     T7[P7+1] != T4[P4] &
     T7[P7+1] != T5[P5] &
     T7[P7+1] != T6[P6] &
     RA + A7[P7+1] <= LA &
     RB + B7[P7+1] <= LB ] /
  P7 := P7 +1;
  RA = RA + A7[P7];
  RB = RB + B7[P7];
 }

------------------------- termination -----------------------------
 s1 -> s1 
 {- [(P0=6) and (P1=6) and (P2=6) and (P3=6)&
     (P4=6) and (P5=6) and (P6=6) and (P7=6)] / ARRIVED}
 
end REGION2;

Objects:
 Count: Token;
 SYS: REGION2;

Abstractions {
 Action ARRIVED -> ARRIVED
 Action Error -> Error
-- State: 
--   SYS.P0=0 and
--   SYS.P1=0 and
--   SYS.P2=0 and
--   SYS.P3=0 and
--   SYS.P4=0 and
--   SYS.P5=0 and
--   SYS.P6=0 and
--   SYS.P7=0 -> Home  -- abstract label on final state
}

-- time umc -m3 -100 umc_oneway8.txt AFARR.txt
--
-- > The Formula: "AF {ARRIVED} true"
-- > is: TRUE 
-- > (states generated= 1636545, computations fragments generated= 3273090, evaluation time= 37.538 sec.)
--
-- > real	0m36.980s
-- > user	1m23.800s
-- > sys	0m1.735s
-- USED VIRTUAL MEMORY: 2.98G
--
-- time mcstats -m3 umc_oneway8.txt
--
--  AFARR==   "AF {ARRIVED} true"
-------------------------------------------------------------------
-------------------------------------------------------------------



==> anc/UPPAAL/uppaal-oneway8.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>
// Place global declarations here.
const int [0,27] T0[7] = { 1, 9,10,13,15,20,23};
const int [0,27] T1[7] = { 3, 9,10,13,15,20,24};
const int [0,27] T2[7] = { 5,27,11,13,16,20,25};
const int [0,27] T3[7] = { 7,27,11,13,16,20,26};
const int [0,27] T4[7] = {23,22,17,18,11, 9, 2};
const int [0,27] T5[7] = {24,22,17,18,11, 9, 4};
const int [0,27] T6[7] = {25,22,17,18,12,27, 6};
const int [0,27] T7[7] = {26,22,17,18,12,27, 8};

int P0 = 0;
int P1 = 0;
int P2 = 0;
int P3 = 0;
int P4 = 0;
int P5 = 0;
int P6 = 0;
int P7 = 0;

//------- region A: train constraints ------
const int[-1,1] A0[7] = { 0, 0, 0, 1, 0,-1, 0}; //G1
const int[-1,1] A1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int[-1,1] A2[7] = { 0, 0, 1,-1, 0, 1, 0}; // Y1
const int[-1,1] A3[7] = { 0, 0, 1,-1, 0, 0, 0}; // B1
const int[-1,1] A4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int[-1,1] A5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int[-1,1] A6[7] = { 0, 0, 0,-1, 0, 0, 0}; // Y2
const int[-1,1] A7[7] = { 0, 1, 0,-1, 0, 0, 0}; // B2


//------- region B: train constraints ------
const int[-1,1] B0[7] := { 0, 0, 0, 1, 0,-1, 0}; // G1
const int[-1,1] B1[7] := { 0, 0, 0, 1, 0,-1, 0}; // R1
const int[-1,1] B2[7] := { 0, 0, 1,-1, 0, 0, 0}; // Y1
const int[-1,1] B3[7] := { 0, 0, 1,-1, 0, 1, 0}; // B1
const int[-1,1] B4[7] := { 0, 1, 0, 0,-1, 0, 0}; // G2
const int[-1,1] B5[7] := { 0, 1, 0, 0,-1, 0, 0}; // R2
const int[-1,1] B6[7] := { 0, 1, 0,-1, 0, 0, 0}; // Y2
const int[-1,1] B7[7] := { 0, 0, 0,-1, 0, 0, 0}; // B2
//------------------------------------------

int RA =1;  // initial value for region RA
int RB =1;  // initial value for region RB
const int LA =7;  // limit value for region RA
const int LB =7;  // limit value for region RB
</declaration>
	<template>
		<name x="5" y="5">Train0</name>
		<declaration>
		// Place local declarations here.
        </declaration>
		<location id="id0" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id0"/>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="-68" y="-97511">P0 &lt;6 &amp;&amp; 
 T0[P0+1] != T1[P1] &amp;&amp;
 T0[P0+1] != T2[P2] &amp;&amp;
 T0[P0+1] != T3[P3] &amp;&amp;
 T0[P0+1] != T4[P4] &amp;&amp;
 T0[P0+1] != T5[P5] &amp;&amp;
 T0[P0+1] != T6[P6] &amp;&amp;
 T0[P0+1] != T7[P7] &amp;&amp;
 RA + A0[P0+1] &lt;= LA  &amp;&amp;
 RB + B0[P0+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P0 = P0+1, 
RA = RA + A0[P0],
RB = RB + B0[P0]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train1</name>
		<location id="id1" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id1"/>
		<transition>
			<source ref="id1"/>
			<target ref="id1"/>
			<label kind="guard" x="-68" y="-97511">P1 &lt;6 &amp;&amp;
 T1[P1+1] != T0[P0] &amp;&amp;
 T1[P1+1] != T2[P2] &amp;&amp;
 T1[P1+1] != T3[P3] &amp;&amp;
 T1[P1+1] != T4[P4] &amp;&amp;
 T1[P1+1] != T5[P5] &amp;&amp;
 T1[P1+1] != T6[P6] &amp;&amp;
 T1[P1+1] != T7[P7] &amp;&amp;
 RA + A1[P1+1] &lt;= LA  &amp;&amp;
 RB + B1[P1+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">RA = RA + A1[P1+1],
RB = RB + B1[P1+1],P1 = P1+1</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train2</name>
		<location id="id2" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id2"/>
		<transition>
			<source ref="id2"/>
			<target ref="id2"/>
			<label kind="guard" x="-68" y="-97511">P2 &lt;6 &amp;&amp;
 T2[P2+1] != T0[P0] &amp;&amp;
 T2[P2+1] != T1[P1] &amp;&amp;
 T2[P2+1] != T3[P3] &amp;&amp;
 T2[P2+1] != T4[P4] &amp;&amp;
 T2[P2+1] != T5[P5] &amp;&amp;
 T2[P2+1] != T6[P6] &amp;&amp;
 T2[P2+1] != T7[P7] &amp;&amp;
 RA + A2[P2+1] &lt;= LA  &amp;&amp;
 RB + B2[P2+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P2 = P2+1, 
RA = RA + A2[P2],
RB = RB + B2[P2]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train3</name>
		<location id="id3" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id3"/>
		<transition>
			<source ref="id3"/>
			<target ref="id3"/>
			<label kind="guard" x="-68" y="-97511">P3 &lt;6 &amp;&amp;
T3[P3+1] != T0[P0] &amp;&amp;
T3[P3+1] != T2[P2] &amp;&amp;
T3[P3+1] != T1[P1] &amp;&amp;
T3[P3+1] != T4[P4] &amp;&amp;
T3[P3+1] != T5[P5] &amp;&amp;
T3[P3+1] != T6[P6] &amp;&amp;
T3[P3+1] != T7[P7] &amp;&amp;
RA + A3[P3+1] &lt;= LA  &amp;&amp;
RB + B3[P3+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P3 = P3+1, 
RA = RA + A3[P3],
RB = RB + B3[P3]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train4</name>
		<location id="id4" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id4"/>
		<transition>
			<source ref="id4"/>
			<target ref="id4"/>
			<label kind="guard" x="-68" y="-97511">P4 &lt;6 &amp;&amp;
 T4[P4+1] != T0[P0] &amp;&amp;
 T4[P4+1] != T1[P1] &amp;&amp;
 T4[P4+1] != T2[P2] &amp;&amp;
 T4[P4+1] != T3[P3] &amp;&amp;
 T4[P4+1] != T5[P5] &amp;&amp;
 T4[P4+1] != T6[P6] &amp;&amp;
 T4[P4+1] != T7[P7] &amp;&amp;
 RA + A4[P4+1] &lt;= LA  &amp;&amp;
 RB + B4[P4+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P4 = P4+1, 
RA = RA + A4[P4],
RB = RB + B4[P4]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train5</name>
		<location id="id5" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id5"/>
		<transition>
			<source ref="id5"/>
			<target ref="id5"/>
			<label kind="guard" x="-68" y="-97511">P5 &lt;6 &amp;&amp;
 T5[P5+1] != T0[P0] &amp;&amp;
 T5[P5+1] != T1[P1] &amp;&amp;
 T5[P5+1] != T2[P2] &amp;&amp;
 T5[P5+1] != T3[P3] &amp;&amp;
 T5[P5+1] != T4[P4] &amp;&amp;
 T5[P5+1] != T6[P6] &amp;&amp;
 T5[P5+1] != T7[P7] &amp;&amp;
 RA + A5[P5+1] &lt;= LA  &amp;&amp;
 RB + B5[P5+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P5 = P5+1, 
RA = RA + A5[P5],
RB = RB + B5[P5]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train6</name>
		<location id="id6" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id6"/>
		<transition>
			<source ref="id6"/>
			<target ref="id6"/>
			<label kind="guard" x="-68" y="-97511">P6 &lt;6 &amp;&amp;
 T6[P6+1] != T0[P0] &amp;&amp;
 T6[P6+1] != T2[P2] &amp;&amp;
 T6[P6+1] != T3[P3] &amp;&amp;
 T6[P6+1] != T4[P4] &amp;&amp;
 T6[P6+1] != T5[P5] &amp;&amp;
 T6[P6+1] != T1[P1] &amp;&amp;
 T6[P6+1] != T7[P7] &amp;&amp;
 RA + A6[P6+1] &lt;= LA  &amp;&amp;
 RB + B6[P6+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P6 = P6+1, 
RA = RA + A6[P6],
RB = RB + B6[P6]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train7</name>
		<location id="id7" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
		</location>
		<init ref="id7"/>
		<transition>
			<source ref="id7"/>
			<target ref="id7"/>
			<label kind="guard" x="-68" y="-97511">P7 &lt;6 &amp;&amp;
 T7[P7+1] != T0[P0] &amp;&amp;
 T7[P7+1] != T2[P2] &amp;&amp;
 T7[P7+1] != T3[P3] &amp;&amp;
 T7[P7+1] != T4[P4] &amp;&amp;
 T7[P7+1] != T5[P5] &amp;&amp;
 T7[P7+1] != T6[P6] &amp;&amp;
 T7[P7+1] != T1[P1] &amp;&amp;
 RA + A7[P7+1] &lt;= LA  &amp;&amp;
 RB + B7[P7+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P7 = P7+1, 
RA = RA + A7[P7],
RB = RB + B7[P7]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>NoTime</name>
		<location id="id8" x="0" y="0">
			<urgent/>
		</location>
		<init ref="id8"/>
	</template>
	<system>
	// Place template instantiations here.
    // List one or more processes to be composed into a system.
system Train0,Train1,Train2,Train3,Train4,Train5,Train6,Train7,NoTime;
    </system>
	<queries>
		<query>
			<formula>A[] not deadlock
			</formula>
			<comment>The system is deadlock free.
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt;(P0==6)
			</formula>
			<comment>
Train0 may complete its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;(P0==6)
			</formula>
			<comment>
Train0 always completes its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;((P0==6) and (P1==6)and (P2==6)and (P3==6) and
			(P4==6) and (P5==6)and (P6==6)and (P7==6))
			</formula>
			<comment>
All paths lead to the final success state. 
Verified in  17,7 seconds, using 221KB of memmory
			</comment>
		</query>
	</queries>
</nta>


==> anc/UPPAAL/uppaal-oneway8par.ta <==
//
//  global declarations
//

//------- train missions ------
const int T0[7] = { 1, 9,10,13,15,20,23};
const int T1[7] = { 3, 9,10,13,15,20,24};
const int T2[7] = { 5,27,11,13,16,20,25};
const int T3[7] = { 7,27,11,13,16,20,26};
const int T4[7] = {23,22,17,18,11, 9, 2};
const int T5[7] = {24,22,17,18,11, 9, 4};
const int T6[7] = {25,22,17,18,12,27, 6};
const int T7[7] = {26,22,17,18,12,27, 8};

const int LA =7;  // limit value for region RA
const int LB =7;  // limit value for region RB


//------- region A: train constraints ------
const int A0[7] = { 0, 0, 0, 1, 0,-1, 0}; //G1
const int A1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int A2[7] = { 0, 0, 1,-1, 0, 1, 0}; // Y1
const int A3[7] = { 0, 0, 1,-1, 0, 0, 0}; // B1
const int A4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int A5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int A6[7] = { 0, 0, 0,-1, 0, 0, 0}; // Y2
const int A7[7] = { 0, 1, 0,-1, 0, 0, 0}; // B2


//------- region B: train constraints ------
const int B0[7] = { 0, 0, 0, 1, 0,-1, 0}; // G1
const int B1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int B2[7] = { 0, 0, 1,-1, 0, 0, 0}; // Y1
const int B3[7] = { 0, 0, 1,-1, 0, 1, 0}; // B1
const int B4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int B5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int B6[7] = { 0, 1, 0,-1, 0, 0, 0}; // Y2
const int B7[7] = { 0, 0, 0,-1, 0, 0, 0}; // B2
//------------------------------------------

int P0 := 0;
int P1 := 0;
int P2 := 0;
int P3 := 0;
int P4 := 0;
int P5 := 0;
int P6 := 0;
int P7 := 0;
int RA :=1;  // initial value for region RA
int RB :=1;  // initial value for region RB

//------------  template defintions ---------
process Uppaal_Model() {
state s0;
urgent s0;
init s0;
trans 
  s0 -> s0 {
  guard 
    P0  < 6 &&
    T0[P0+1] != T1[P1] &&
    T0[P0+1] != T2[P2] &&
    T0[P0+1] != T3[P3] &&
    T0[P0+1] != T4[P4] &&
    T0[P0+1] != T5[P5] &&
    T0[P0+1] != T6[P6] &&
    T0[P0+1] != T7[P7] &&
    RA + A0[P0+1] <= LA  &&
    RB + B0[P0+1] <= LB;
  assign
	P0 := P0+1, 
    RA := RA + A0[P0],
    RB := RB + B0[P0];
  },
   
  s0 -> s0 {
  guard 
    P1  < 6 &&
    T1[P1+1] != T0[P0] &&
    T1[P1+1] != T2[P2] &&
    T1[P1+1] != T3[P3] &&
    T1[P1+1] != T4[P4] &&
    T1[P1+1] != T5[P5] &&
    T1[P1+1] != T6[P6] &&
    T1[P1+1] != T7[P7] &&
    RA + A1[P1+1] <= LA &&
    RB + B1[P1+1] <= LB;
  assign
	P1 := P1+1, 
    RA := RA + A1[P1],
    RB := RB + B1[P1];
  },
   
  s0 -> s0 {
  guard 
    P2 < 6 &&
    T2[P2+1] != T0[P0] &&
    T2[P2+1] != T1[P1] &&
    T2[P2+1] != T3[P3] &&
    T2[P2+1] != T4[P4] &&
    T2[P2+1] != T5[P5] &&
    T2[P2+1] != T6[P6] &&
    T2[P2+1] != T7[P7] &&
    RA + A2[P2+1] <= LA &&
    RB + B2[P2+1] <= LB;
  assign
    P2 := P2+1, 
    RA := RA + A2[P2],
    RB := RB + B2[P2];
  },
   
  s0 -> s0 {
  guard 
    P3 < 6 &&
    T3[P3+1] != T0[P0] &&
    T3[P3+1] != T2[P2] &&
    T3[P3+1] != T1[P1] &&
    T3[P3+1] != T4[P4] &&
    T3[P3+1] != T5[P5] &&
    T3[P3+1] != T6[P6] &&
    T3[P3+1] != T7[P7] &&
    RA + A3[P3+1] <= LA &&
    RB + B3[P3+1] <= LB;
  assign
    P3 := P3+1, 
    RA := RA + A3[P3],
    RB := RB + B3[P3];
  },
   
  s0 -> s0 {
  guard 
    P4 < 6 &&
    T4[P4+1] != T0[P0] &&
    T4[P4+1] != T1[P1] &&
    T4[P4+1] != T2[P2] &&
    T4[P4+1] != T3[P3] &&
    T4[P4+1] != T5[P5] &&
    T4[P4+1] != T6[P6] &&
    T4[P4+1] != T7[P7] &&
    RA + A4[P4+1] <= LA &&
    RB + B4[P4+1] <= LB;
  assign
    P4 := P4+1, 
    RA := RA + A4[P4],
    RB := RB + B4[P4];
  },

  s0 -> s0 {
  guard 
    P5 < 6 &&
    T5[P5+1] != T0[P0] &&
    T5[P5+1] != T1[P1] &&
    T5[P5+1] != T2[P2] &&
    T5[P5+1] != T3[P3] &&
    T5[P5+1] != T4[P4] &&
    T5[P5+1] != T6[P6] &&
    T5[P5+1] != T7[P7] &&
    RA + A5[P5+1] <= LA &&
    RB + B5[P5+1] <= LB;
  assign
    P5 := P5+1, 
    RA := RA + A5[P5],
    RB := RB + B5[P5];
  },
  
  s0 -> s0 {
  guard 
    P6 < 6 &&
    T6[P6+1] != T0[P0] &&
    T6[P6+1] != T1[P1] &&
    T6[P6+1] != T2[P2] &&
    T6[P6+1] != T3[P3] &&
    T6[P6+1] != T4[P4] &&
    T6[P6+1] != T5[P5] &&
    T6[P6+1] != T7[P7] &&
    RA + A6[P6+1] <= LA &&
    RB + B6[P6+1] <= LB;
  assign
    P6 := P6+1, 
    RA := RA + A6[P6],
    RB := RB + B6[P6];
  },

  s0 -> s0 {
  guard 
    P7 < 6 &&
    T7[P7+1] != T0[P0] &&
    T7[P7+1] != T1[P1] &&
    T7[P7+1] != T2[P2] &&
    T7[P7+1] != T3[P3] &&
    T7[P7+1] != T4[P4] &&
    T7[P7+1] != T5[P5] &&
    T7[P7+1] != T6[P6] &&
    RA + A7[P7+1] <= LA &&
    RB + B7[P7+1] <= LB;
  assign
    P7 := P7+1, 
    RA := RA + A7[P7],
    RB := RB + B7[P7];
  };
}

// template instantiations
// List one or more processes to be composed into a system.

system Uppaal_Model;


// ./verifyta -h
// ./verifyta uppaal-oneway8par.ta uppaal_queries.txt
//
// file:  uppaal_queries.txt
// A<>((P0==6) and (P1==6)and (P2==6)and (P3==6) and
//     (P4==6) and (P5==6)and (P6==6)and (P7==6))


==> anc/UPPAAL/uppaal-oneway8par.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>
// Place global declarations here.
const int T0[7] = { 1, 9,10,13,15,20,23};
const int T1[7] = { 3, 9,10,13,15,20,24};
const int T2[7] = { 5,27,11,13,16,20,25};
const int T3[7] = { 7,27,11,13,16,20,26};
const int T4[7] = {23,22,17,18,11, 9, 2};
const int T5[7] = {24,22,17,18,11, 9, 4};
const int T6[7] = {25,22,17,18,12,27, 6};
const int T7[7] = {26,22,17,18,12,27, 8};

const int LA =7;  // limit value for region RA
const int LB =7;  // limit value for region RB


//------- region A: train constraints ------
const int A0[7] = { 0, 0, 0, 1, 0,-1, 0}; //G1
const int A1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int A2[7] = { 0, 0, 1,-1, 0, 1, 0}; // Y1
const int A3[7] = { 0, 0, 1,-1, 0, 0, 0}; // B1
const int A4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int A5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int A6[7] = { 0, 0, 0,-1, 0, 0, 0}; // Y2
const int A7[7] = { 0, 1, 0,-1, 0, 0, 0}; // B2


//------- region B: train constraints ------
const int B0[7] = { 0, 0, 0, 1, 0,-1, 0}; // G1
const int B1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int B2[7] = { 0, 0, 1,-1, 0, 0, 0}; // Y1
const int B3[7] = { 0, 0, 1,-1, 0, 1, 0}; // B1
const int B4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int B5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int B6[7] = { 0, 1, 0,-1, 0, 0, 0}; // Y2
const int B7[7] = { 0, 0, 0,-1, 0, 0, 0}; // B2
//------------------------------------------

int P0 := 0;
int P1 := 0;
int P2 := 0;
int P3 := 0;
int P4 := 0;
int P5 := 0;
int P6 := 0;
int P7 := 0;
int RA :=1;  // initial value for region RA
int RB :=1;  // initial value for region RB
</declaration>
	<template>
		<name x="5" y="5">Train0</name>
		<declaration>
		// Place local declarations here.
        </declaration>
		<location id="id0" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id0"/>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="-68" y="-97511">P0 &lt;6 &amp;&amp; 
 T0[P0+1] != T1[P1] &amp;&amp;
 T0[P0+1] != T2[P2] &amp;&amp;
 T0[P0+1] != T3[P3] &amp;&amp;
 T0[P0+1] != T4[P4] &amp;&amp;
 T0[P0+1] != T5[P5] &amp;&amp;
 T0[P0+1] != T6[P6] &amp;&amp;
 T0[P0+1] != T7[P7] &amp;&amp;
 RA + A0[P0+1] &lt;= LA  &amp;&amp;
 RB + B0[P0+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P0 := P0+1, 
RA := RA + A0[P0],
RB := RB + B0[P0]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train1</name>
		<location id="id1" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id1"/>
		<transition>
			<source ref="id1"/>
			<target ref="id1"/>
			<label kind="guard" x="-68" y="-97511">P1 &lt;6 &amp;&amp;
 T1[P1+1] != T0[P0] &amp;&amp;
 T1[P1+1] != T2[P2] &amp;&amp;
 T1[P1+1] != T3[P3] &amp;&amp;
 T1[P1+1] != T4[P4] &amp;&amp;
 T1[P1+1] != T5[P5] &amp;&amp;
 T1[P1+1] != T6[P6] &amp;&amp;
 T1[P1+1] != T7[P7] &amp;&amp;
 RA + A1[P1+1] &lt;= LA  &amp;&amp;
 RB + B1[P1+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P1 := P1+1,
RA := RA + A1[P1],
RB := RB + B1[P1]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train2</name>
		<location id="id2" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id2"/>
		<transition>
			<source ref="id2"/>
			<target ref="id2"/>
			<label kind="guard" x="-68" y="-97511">P2 &lt;6 &amp;&amp;
 T2[P2+1] != T0[P0] &amp;&amp;
 T2[P2+1] != T1[P1] &amp;&amp;
 T2[P2+1] != T3[P3] &amp;&amp;
 T2[P2+1] != T4[P4] &amp;&amp;
 T2[P2+1] != T5[P5] &amp;&amp;
 T2[P2+1] != T6[P6] &amp;&amp;
 T2[P2+1] != T7[P7] &amp;&amp;
 RA + A2[P2+1] &lt;= LA  &amp;&amp;
 RB + B2[P2+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P2 := P2+1, 
RA := RA + A2[P2],
RB := RB + B2[P2]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train3</name>
		<location id="id3" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id3"/>
		<transition>
			<source ref="id3"/>
			<target ref="id3"/>
			<label kind="guard" x="-68" y="-97511">P3 &lt;6 &amp;&amp;
T3[P3+1] != T0[P0] &amp;&amp;
T3[P3+1] != T2[P2] &amp;&amp;
T3[P3+1] != T1[P1] &amp;&amp;
T3[P3+1] != T4[P4] &amp;&amp;
T3[P3+1] != T5[P5] &amp;&amp;
T3[P3+1] != T6[P6] &amp;&amp;
T3[P3+1] != T7[P7] &amp;&amp;
RA + A3[P3+1] &lt;= LA  &amp;&amp;
RB + B3[P3+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P3 := P3+1, 
RA := RA + A3[P3],
RB := RB + B3[P3]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train4</name>
		<location id="id4" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id4"/>
		<transition>
			<source ref="id4"/>
			<target ref="id4"/>
			<label kind="guard" x="-68" y="-97511">P4 &lt;6 &amp;&amp;
 T4[P4+1] != T0[P0] &amp;&amp;
 T4[P4+1] != T1[P1] &amp;&amp;
 T4[P4+1] != T2[P2] &amp;&amp;
 T4[P4+1] != T3[P3] &amp;&amp;
 T4[P4+1] != T5[P5] &amp;&amp;
 T4[P4+1] != T6[P6] &amp;&amp;
 T4[P4+1] != T7[P7] &amp;&amp;
 RA + A4[P4+1] &lt;= LA  &amp;&amp;
 RB + B4[P4+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P4 := P4+1, 
RA := RA + A4[P4],
RB := RB + B4[P4]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train5</name>
		<location id="id5" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id5"/>
		<transition>
			<source ref="id5"/>
			<target ref="id5"/>
			<label kind="guard" x="-68" y="-97511">P5 &lt;6 &amp;&amp;
 T5[P5+1] != T0[P0] &amp;&amp;
 T5[P5+1] != T1[P1] &amp;&amp;
 T5[P5+1] != T2[P2] &amp;&amp;
 T5[P5+1] != T3[P3] &amp;&amp;
 T5[P5+1] != T4[P4] &amp;&amp;
 T5[P5+1] != T6[P6] &amp;&amp;
 T5[P5+1] != T7[P7] &amp;&amp;
 RA + A5[P5+1] &lt;= LA  &amp;&amp;
 RB + B5[P5+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P5 := P5+1, 
RA := RA + A5[P5],
RB := RB + B5[P5]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train6</name>
		<location id="id6" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id6"/>
		<transition>
			<source ref="id6"/>
			<target ref="id6"/>
			<label kind="guard" x="-68" y="-97511">P6 &lt;6 &amp;&amp;
 T6[P6+1] != T0[P0] &amp;&amp;
 T6[P6+1] != T2[P2] &amp;&amp;
 T6[P6+1] != T3[P3] &amp;&amp;
 T6[P6+1] != T4[P4] &amp;&amp;
 T6[P6+1] != T5[P5] &amp;&amp;
 T6[P6+1] != T1[P1] &amp;&amp;
 T6[P6+1] != T7[P7] &amp;&amp;
 RA + A6[P6+1] &lt;= LA  &amp;&amp;
 RB + B6[P6+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P6 := P6+1, 
RA := RA + A6[P6],
RB := RB + B6[P6]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<template>
		<name>Train7</name>
		<location id="id7" x="161" y="-97282">
			<name x="119" y="-97290">s0</name>
			<urgent/>
		</location>
		<init ref="id7"/>
		<transition>
			<source ref="id7"/>
			<target ref="id7"/>
			<label kind="guard" x="-68" y="-97511">P7 &lt;6 &amp;&amp;
 T7[P7+1] != T0[P0] &amp;&amp;
 T7[P7+1] != T2[P2] &amp;&amp;
 T7[P7+1] != T3[P3] &amp;&amp;
 T7[P7+1] != T4[P4] &amp;&amp;
 T7[P7+1] != T5[P5] &amp;&amp;
 T7[P7+1] != T6[P6] &amp;&amp;
 T7[P7+1] != T1[P1] &amp;&amp;
 RA + A7[P7+1] &lt;= LA  &amp;&amp;
 RB + B7[P7+1] &lt;= LB</label>
			<label kind="assignment" x="195" y="-97460">P7 := P7+1, 
RA := RA + A7[P7],
RB := RB + B7[P7]</label>
			<nail x="144" y="-97477"/>
			<nail x="169" y="-97477"/>
		</transition>
	</template>
	<system>
	// Place template instantiations here.
    // List one or more processes to be composed into a system.
system Train0,Train1,Train2,Train3,Train4,Train5,Train6,Train7;
    </system>
	<queries>
		<query>
			<formula>A[] not deadlock
			</formula>
			<comment>The system is deadlock free.
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt;(P0==6)
			</formula>
			<comment>Train0 may complete its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;(P0==6)
			</formula>
			<comment>Train0 always completes its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;((P0==6) and (P1==6)and (P2==6)and (P3==6) and
			(P4==6) and (P5==6)and (P6==6)and (P7==6))
			</formula>
			<comment>All paths lead to the final success state. 
Verified in  17,7 seconds, using 221KB of memmory
			</comment>
		</query>
	</queries>
</nta>


==> anc/UPPAAL/uppaal-oneway8seq.ta <==
//
//  global declarations
//

//------- train missions ------
const int T0[7] = { 1, 9,10,13,15,20,23};
const int T1[7] = { 3, 9,10,13,15,20,24};
const int T2[7] = { 5,27,11,13,16,20,25};
const int T3[7] = { 7,27,11,13,16,20,26};
const int T4[7] = {23,22,17,18,11, 9, 2};
const int T5[7] = {24,22,17,18,11, 9, 4};
const int T6[7] = {25,22,17,18,12,27, 6};
const int T7[7] = {26,22,17,18,12,27, 8};

const int LA =7;  // limit value for region RA
const int LB =7;  // limit value for region RB


//------- region A: train constraints ------
const int A0[7] = { 0, 0, 0, 1, 0,-1, 0}; //G1
const int A1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int A2[7] = { 0, 0, 1,-1, 0, 1, 0}; // Y1
const int A3[7] = { 0, 0, 1,-1, 0, 0, 0}; // B1
const int A4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int A5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int A6[7] = { 0, 0, 0,-1, 0, 0, 0}; // Y2
const int A7[7] = { 0, 1, 0,-1, 0, 0, 0}; // B2


//------- region B: train constraints ------
const int B0[7] = { 0, 0, 0, 1, 0,-1, 0}; // G1
const int B1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int B2[7] = { 0, 0, 1,-1, 0, 0, 0}; // Y1
const int B3[7] = { 0, 0, 1,-1, 0, 1, 0}; // B1
const int B4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int B5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int B6[7] = { 0, 1, 0,-1, 0, 0, 0}; // Y2
const int B7[7] = { 0, 0, 0,-1, 0, 0, 0}; // B2
//------------------------------------------

int P0 := 0;
int P1 := 0;
int P2 := 0;
int P3 := 0;
int P4 := 0;
int P5 := 0;
int P6 := 0;
int P7 := 0;
int RA :=1;  // initial value for region RA
int RB :=1;  // initial value for region RB

broadcast chan move0,move1,move2,move3,move4,move5,move6,move7;

//------------  template defintions ---------
process Uppaal_Model() {
state s0;
urgent s0;
init s0;
trans 
  s0 -> s0 {
  guard 
    P0  < 6 &&
    T0[P0+1] != T1[P1] &&
    T0[P0+1] != T2[P2] &&
    T0[P0+1] != T3[P3] &&
    T0[P0+1] != T4[P4] &&
    T0[P0+1] != T5[P5] &&
    T0[P0+1] != T6[P6] &&
    T0[P0+1] != T7[P7] &&
    RA + A0[P0+1] <= LA  &&
    RB + B0[P0+1] <= LB;
  sync move0!;
  assign
	P0 := P0+1, 
    RA := RA + A0[P0],
    RB := RB + B0[P0];
  },
   
  s0 -> s0 {
  guard 
    P1  < 6 &&
    T1[P1+1] != T0[P0] &&
    T1[P1+1] != T2[P2] &&
    T1[P1+1] != T3[P3] &&
    T1[P1+1] != T4[P4] &&
    T1[P1+1] != T5[P5] &&
    T1[P1+1] != T6[P6] &&
    T1[P1+1] != T7[P7] &&
    RA + A1[P1+1] <= LA &&
    RB + B1[P1+1] <= LB;
  sync move1!;
  assign
	P1 := P1+1, 
    RA := RA + A1[P1],
    RB := RB + B1[P1];
  },
   
  s0 -> s0 {
  guard 
    P2 < 6 &&
    T2[P2+1] != T0[P0] &&
    T2[P2+1] != T1[P1] &&
    T2[P2+1] != T3[P3] &&
    T2[P2+1] != T4[P4] &&
    T2[P2+1] != T5[P5] &&
    T2[P2+1] != T6[P6] &&
    T2[P2+1] != T7[P7] &&
    RA + A2[P2+1] <= LA &&
    RB + B2[P2+1] <= LB;
  sync move2!;
  assign
    P2 := P2+1, 
    RA := RA + A2[P2],
    RB := RB + B2[P2];
  },
   
  s0 -> s0 {
  guard 
    P3 < 6 &&
    T3[P3+1] != T0[P0] &&
    T3[P3+1] != T2[P2] &&
    T3[P3+1] != T1[P1] &&
    T3[P3+1] != T4[P4] &&
    T3[P3+1] != T5[P5] &&
    T3[P3+1] != T6[P6] &&
    T3[P3+1] != T7[P7] &&
    RA + A3[P3+1] <= LA &&
    RB + B3[P3+1] <= LB;
  sync move3!;
  assign
    P3 := P3+1, 
    RA := RA + A3[P3],
    RB := RB + B3[P3];
  },
   
  s0 -> s0 {
  guard 
    P4 < 6 &&
    T4[P4+1] != T0[P0] &&
    T4[P4+1] != T1[P1] &&
    T4[P4+1] != T2[P2] &&
    T4[P4+1] != T3[P3] &&
    T4[P4+1] != T5[P5] &&
    T4[P4+1] != T6[P6] &&
    T4[P4+1] != T7[P7] &&
    RA + A4[P4+1] <= LA &&
    RB + B4[P4+1] <= LB;
  sync move4!;
  assign
    P4 := P4+1, 
    RA := RA + A4[P4],
    RB := RB + B4[P4];
  },

  s0 -> s0 {
  guard 
    P5 < 6 &&
    T5[P5+1] != T0[P0] &&
    T5[P5+1] != T1[P1] &&
    T5[P5+1] != T2[P2] &&
    T5[P5+1] != T3[P3] &&
    T5[P5+1] != T4[P4] &&
    T5[P5+1] != T6[P6] &&
    T5[P5+1] != T7[P7] &&
    RA + A5[P5+1] <= LA &&
    RB + B5[P5+1] <= LB;
  sync move5!;
  assign
    P5 := P5+1, 
    RA := RA + A5[P5],
    RB := RB + B5[P5];
  },
  
  s0 -> s0 {
  guard 
    P6 < 6 &&
    T6[P6+1] != T0[P0] &&
    T6[P6+1] != T1[P1] &&
    T6[P6+1] != T2[P2] &&
    T6[P6+1] != T3[P3] &&
    T6[P6+1] != T4[P4] &&
    T6[P6+1] != T5[P5] &&
    T6[P6+1] != T7[P7] &&
    RA + A6[P6+1] <= LA &&
    RB + B6[P6+1] <= LB;
  sync move6!;
  assign
    P6 := P6+1, 
    RA := RA + A6[P6],
    RB := RB + B6[P6];
  },

  s0 -> s0 {
  guard 
    P7 < 6 &&
    T7[P7+1] != T0[P0] &&
    T7[P7+1] != T1[P1] &&
    T7[P7+1] != T2[P2] &&
    T7[P7+1] != T3[P3] &&
    T7[P7+1] != T4[P4] &&
    T7[P7+1] != T5[P5] &&
    T7[P7+1] != T6[P6] &&
    RA + A7[P7+1] <= LA &&
    RB + B7[P7+1] <= LB;
  sync move7!;
  assign
    P7 := P7+1, 
    RA := RA + A7[P7],
    RB := RB + B7[P7];
  };
}

// template instantiations
// List one or more processes to be composed into a system.

system Uppaal_Model;


// ./verifyta -h
// ./verifyta uppaal-oneway8seq.ta uppaal_queries.txt
//
// file:  uppaal_queries.txt
// A<>((P0==6) and (P1==6)and (P2==6)and (P3==6) and
//     (P4==6) and (P5==6)and (P6==6)and (P7==6))


==> anc/UPPAAL/uppaal-oneway8seq.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>
// Place global declarations here.
const int T0[7] = { 1, 9,10,13,15,20,23};
const int T1[7] = { 3, 9,10,13,15,20,24};
const int T2[7] = { 5,27,11,13,16,20,25};
const int T3[7] = { 7,27,11,13,16,20,26};
const int T4[7] = {23,22,17,18,11, 9, 2};
const int T5[7] = {24,22,17,18,11, 9, 4};
const int T6[7] = {25,22,17,18,12,27, 6};
const int T7[7] = {26,22,17,18,12,27, 8};

const int LA =7;  // limit value for region RA
const int LB =7;  // limit value for region RB

//------- region A: train constraints ------
const int A0[7] = { 0, 0, 0, 1, 0,-1, 0}; //G1
const int A1[7] = { 0, 0, 0, 1, 0,-1, 0}; // R1
const int A2[7] = { 0, 0, 1,-1, 0, 1, 0}; // Y1
const int A3[7] = { 0, 0, 1,-1, 0, 0, 0}; // B1
const int A4[7] = { 0, 1, 0, 0,-1, 0, 0}; // G2
const int A5[7] = { 0, 1, 0, 0,-1, 0, 0}; // R2
const int A6[7] = { 0, 0, 0,-1, 0, 0, 0}; // Y2
const int A7[7] = { 0, 1, 0,-1, 0, 0, 0}; // B2


//------- region B: train constraints ------
const int B0[7] := { 0, 0, 0, 1, 0,-1, 0}; // G1
const int B1[7] := { 0, 0, 0, 1, 0,-1, 0}; // R1
const int B2[7] := { 0, 0, 1,-1, 0, 0, 0}; // Y1
const int B3[7] := { 0, 0, 1,-1, 0, 1, 0}; // B1
const int B4[7] := { 0, 1, 0, 0,-1, 0, 0}; // G2
const int B5[7] := { 0, 1, 0, 0,-1, 0, 0}; // R2
const int B6[7] := { 0, 1, 0,-1, 0, 0, 0}; // Y2
const int B7[7] := { 0, 0, 0,-1, 0, 0, 0}; // B2
//------------------------------------------

int P0 := 0;
int P1 := 0;
int P2 := 0;
int P3 := 0;
int P4 := 0;
int P5 := 0;
int P6 := 0;
int P7 := 0;
int RA :=1;  // initial value for region RA
int RB :=1;  // initial value for region RB
</declaration>
	<template>
		<name>Uppal_Model</name>
		<location id="id0" x="161" y="-97282">
			<name x="119" y="-97308">s0</name>
			<urgent/>
		</location>
		<init ref="id0"/>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="-263" y="-97070">P5 &lt;6 &amp;&amp;
 T5[P5+1] != T0[P0] &amp;&amp;
 T5[P5+1] != T1[P1] &amp;&amp;
 T5[P5+1] != T2[P2] &amp;&amp;
 T5[P5+1] != T3[P3] &amp;&amp;
 T5[P5+1] != T4[P4] &amp;&amp;
 T5[P5+1] != T6[P6] &amp;&amp;
 T5[P5+1] != T7[P7] &amp;&amp;
 RA + A5[P5+1] &lt;= LA  &amp;&amp;
 RB + B5[P5+1] &lt;= LB</label>
			<label kind="assignment" x="-102" y="-97155">P5 := P5+1, 
RA := RA + A5[P5],
RB := RB + B5[P5]</label>
			<nail x="59" y="-97121"/>
			<nail x="-8" y="-97197"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="93" y="-97019">P4 &lt;6 &amp;&amp;
 T4[P4+1] != T0[P0] &amp;&amp;
 T4[P4+1] != T1[P1] &amp;&amp;
 T4[P4+1] != T2[P2] &amp;&amp;
 T4[P4+1] != T3[P3] &amp;&amp;
 T4[P4+1] != T5[P5] &amp;&amp;
 T4[P4+1] != T6[P6] &amp;&amp;
 T4[P4+1] != T7[P7] &amp;&amp;
 RA + A4[P4+1] &lt;= LA  &amp;&amp;
 RB + B4[P4+1] &lt;= LB</label>
			<label kind="assignment" x="102" y="-97078">P4 := P4+1, 
RA := RA + A4[P4],
RB := RB + B4[P4]</label>
			<nail x="212" y="-97095"/>
			<nail x="110" y="-97095"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="-263" y="-97631">P7 &lt;6 &amp;&amp;
 T7[P7+1] != T0[P0] &amp;&amp;
 T7[P7+1] != T2[P2] &amp;&amp;
 T7[P7+1] != T3[P3] &amp;&amp;
 T7[P7+1] != T4[P4] &amp;&amp;
 T7[P7+1] != T5[P5] &amp;&amp;
 T7[P7+1] != T6[P6] &amp;&amp;
 T7[P7+1] != T1[P1] &amp;&amp;
 RA + A7[P7+1] &lt;= LA  &amp;&amp;
 RB + B7[P7+1] &lt;= LB</label>
			<label kind="assignment" x="-102" y="-97469">P7 := P7+1, 
RA := RA + A7[P7],
RB := RB + B7[P7]</label>
			<nail x="-8" y="-97384"/>
			<nail x="59" y="-97452"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="-357" y="-97376">P6 &lt;6 &amp;&amp;
 T6[P6+1] != T0[P0] &amp;&amp;
 T6[P6+1] != T2[P2] &amp;&amp;
 T6[P6+1] != T3[P3] &amp;&amp;
 T6[P6+1] != T4[P4] &amp;&amp;
 T6[P6+1] != T5[P5] &amp;&amp;
 T6[P6+1] != T1[P1] &amp;&amp;
 T6[P6+1] != T7[P7] &amp;&amp;
 RA + A6[P6+1] &lt;= LA  &amp;&amp;
 RB + B6[P6+1] &lt;= LB</label>
			<label kind="assignment" x="-170" y="-97316">P6 := P6+1, 
RA := RA + A6[P6],
RB := RB + B6[P6]</label>
			<nail x="-25" y="-97240"/>
			<nail x="-25" y="-97333"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="374" y="-97095">P3 &lt;6 &amp;&amp;
T3[P3+1] != T0[P0] &amp;&amp;
T3[P3+1] != T2[P2] &amp;&amp;
T3[P3+1] != T1[P1] &amp;&amp;
T3[P3+1] != T4[P4] &amp;&amp;
T3[P3+1] != T5[P5] &amp;&amp;
T3[P3+1] != T6[P6] &amp;&amp;
T3[P3+1] != T7[P7] &amp;&amp;
RA + A3[P3+1] &lt;= LA  &amp;&amp;
RB + B3[P3+1] &lt;= LB</label>
			<label kind="assignment" x="314" y="-97155">P3 := P3+1, 
RA := RA + A3[P3],
RB := RB + B3[P3]</label>
			<nail x="331" y="-97180"/>
			<nail x="272" y="-97121"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="510" y="-97359">P2 &lt;6 &amp;&amp;
 T2[P2+1] != T0[P0] &amp;&amp;
 T2[P2+1] != T1[P1] &amp;&amp;
 T2[P2+1] != T3[P3] &amp;&amp;
 T2[P2+1] != T4[P4] &amp;&amp;
 T2[P2+1] != T5[P5] &amp;&amp;
 T2[P2+1] != T6[P6] &amp;&amp;
 T2[P2+1] != T7[P7] &amp;&amp;
 RA + A2[P2+1] &lt;= LA  &amp;&amp;
 RB + B2[P2+1] &lt;= LB</label>
			<label kind="assignment" x="374" y="-97308">P2 := P2+1, 
RA := RA + A2[P2],
RB := RB + B2[P2]</label>
			<nail x="357" y="-97316"/>
			<nail x="357" y="-97231"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="374" y="-97622">P1 &lt;6 &amp;&amp;
 T1[P1+1] != T0[P0] &amp;&amp;
 T1[P1+1] != T2[P2] &amp;&amp;
 T1[P1+1] != T3[P3] &amp;&amp;
 T1[P1+1] != T4[P4] &amp;&amp;
 T1[P1+1] != T5[P5] &amp;&amp;
 T1[P1+1] != T6[P6] &amp;&amp;
 T1[P1+1] != T7[P7] &amp;&amp;
 RA + A1[P1+1] &lt;= LA  &amp;&amp;
 RB + B1[P1+1] &lt;= LB</label>
			<label kind="assignment" x="323" y="-97444">P1 := P1+1,
RA := RA + A1[P1],
RB := RB + B1[P1]</label>
			<nail x="280" y="-97435"/>
			<nail x="340" y="-97358"/>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id0"/>
			<label kind="guard" x="93" y="-97724">P0 &lt;6 &amp;&amp; 
 T0[P0+1] != T1[P1] &amp;&amp;
 T0[P0+1] != T2[P2] &amp;&amp;
 T0[P0+1] != T3[P3] &amp;&amp;
 T0[P0+1] != T4[P4] &amp;&amp;
 T0[P0+1] != T5[P5] &amp;&amp;
 T0[P0+1] != T6[P6] &amp;&amp;
 T0[P0+1] != T7[P7] &amp;&amp;
 RA + A0[P0+1] &lt;= LA  &amp;&amp;
 RB + B0[P0+1] &lt;= LB</label>
			<label kind="assignment" x="110" y="-97537">P0 := P0+1, 
RA := RA + A0[P0],
RB := RB + B0[P0]</label>
			<nail x="110" y="-97469"/>
			<nail x="221" y="-97469"/>
		</transition>
	</template>
	<template>
		<name>NoTime</name>
		<location id="id1" x="0" y="0">
			<urgent/>
		</location>
		<init ref="id1"/>
	</template>
	<system>
	// Place template instantiations here.
    // List one or more processes to be composed into a system.
system Uppal_Model;
    </system>
	<queries>
		<query>
			<formula>A[] not deadlock
			</formula>
			<comment>The system is deadlock free.
			</comment>
		</query>
		<query>
			<formula>E&lt;&gt;(P0==6)
			</formula>
			<comment>Train0 may complete its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;(P0==6)
			</formula>
			<comment>Train0 always completes its mission
			</comment>
		</query>
		<query>
			<formula>A&lt;&gt;((P0==6) and (P1==6)and (P2==6)and (P3==6) and
			(P4==6) and (P5==6)and (P6==6)and (P7==6))
			</formula>
			<comment>All paths lead to the final success state. 
Verified in  17,7 seconds, using 221KB of memmory
			</comment>
		</query>
	</queries>
</nta>


==> anc/UPPAAL/uppaal_queries.txt <==
A<>((P0==6) and (P1==6)and (P2==6)and (P3==6) and (P4==6) and (P5==6)and (P6==6)and (P7==6))

